Shedding New Light on ${\cal R} (D_{(s)}^{(\ast)} )$ and $|V_{cb}|$ from Semileptonic $\bar B_{(s)} \to D_{(s)}^{(\ast)} \ell \bar {\nu}_{\ell}$ Decays

We compute for the first time the next-to-leading-order QCD corrections to the $\bar B_{(s)} \to D_{(s)}^{(\ast)}$ form factors at large hadronic recoil. Both the charm-quark-mass and the strange-quark-mass dependent pieces can generate the leading-power contributions to these form factors. Including further various power-suppressed contributions, we perform the combined fits of the considered form factors to both our large-recoil theory predictions and the lattice QCD results, thus improving upon the previous determinations of the lepton-flavour-universality ratios ${\cal R} (D^{(\ast)})$ significantly.

==> anc/BGLCoeff.txt <==
We provide here the mean values, the standard deviations and the correlation  matrices
for the BGL expansion coefficients obtained by carrying out three distinct fitting strategies:
I) the BGL $z$-series fit against the ``only lattice QCD" data points,
II)  the simultaneous fit to both the lattice QCD results and our large-recoil LCSR predictions,
III)  the combined numerical fit including further the available experimental data points.
In particular, our numerical predictions are arranged in order of
{b_0^{f_{+}}(BD),    b_1^{f_{+}}(BD),   b_2^{f_{+}}(BD),    b_1^{f_{0}}(BD),    b_2^{f_{0}}(BD),
b_0^{g}(BD*),     b_1^{g}(BD*),     b_2^{g}(BD*),     b_0^{f}(BD*),     b_1^{f}(BD*),     b_2^{f}(BD*),
b_1^{F_1}(BD*),     b_2^{F_1}(BD*),     b_1^{F_2}(BD*),     b_2^{F_2}(BD*),
b_0^{f_{+}}(BsDs),    b_1^{f_{+}}(BsDs),   b_2^{f_{+}}(BsDs),    b_1^{f_{0}}(BsDs),    b_2^{f_{0}}(BsDs),
b_0^{g}(BsDs*),     b_1^{g}(BsDs*),     b_2^{g}(BsDs*),     b_0^{f}(BsDs*),     b_1^{f}(BsDs*),     b_2^{f}(BsDs*),
b_1^{F_1}(BsDs*),     b_2^{F_1}(BsDs*),     b_1^{F_2}(BsDs*),     b_2^{F_2}(BsDs*)}.



*****************************************************************************************


Scenario-I)：Only Lattice



Mean Values:
{0.013738, -0.0413645, 0.117804, -0.206397, 0.557197, 0.0258595, 
-0.109326, -0.450468, 0.0108002, -0.00120667, -0.0378869, 
-0.00462902, -0.045962, -0.294938, 0.547593, 0.00413865, -0.00288777, 
-0.0584035, -0.0609992, -0.0263907, 0.0080284, 0.0211593, 
-0.00885452, 0.00354357, 0.00412037, -0.00548244, 0.00126008, 
-0.0187839, -0.00777638, -0.224204}



Standard Deviations:
{0.000103331, 0.00336758, 0.200653, 0.015485, 0.962583, 0.000948869, 
0.0786442, 4.36911, 0.000200855, 0.0168465, 1.15066, 0.00306088, 
0.194371, 0.074177, 4.02966, 0.000142115, 0.00193994, 0.00955009, 
0.011211, 0.0768255, 0.000884441, 0.0217553, 0.133367, 0.000132036, 
0.0035855, 0.0531233, 0.000916991, 0.0155568, 0.0190374, 0.175559}




Corrlation Matrix:
{{1., 0.217146, 0.127096, 0.132154, 0.168186, 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0.}, {0.217146, 1., -0.449727, 0.832375, -0.400304, 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0.}, {0.127096, -0.449727, 1., -0.492542, 0.992663, 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0.}, {0.132154, 0.832375, -0.492542, 
  1., -0.502772, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0.}, {0.168186, -0.400304, 0.992663, -0.502772, 1., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0.}, {0., 0., 0., 0., 0., 1., -0.197687, 0.114857, 
  0.131019, -0.0305523, 0.0178385, 0.0345577, 0.0114578, -0.0905829, 
  0.0197367, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0.}, {0., 0., 0., 0., 0., -0.197687, 1., -0.836406, -0.0573548, 
  0.153329, -0.0384438, 0.122536, -0.0219497, 0.243588, -0.0640011, 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 
  0., 0., 0., 0., 0.114857, -0.836406, 1., 0.0541711, -0.225172, 
  0.258375, -0.195058, 0.240253, -0.172272, 0.24563, 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 
  0.131019, -0.0573548, 0.0541711, 1., -0.181521, 
  0.105811, -0.0866174, 0.100998, -0.103056, 0.0992539, 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 
  0., -0.0305523, 0.153329, -0.225172, -0.181521, 1., -0.839754, 
  0.881187, -0.802509, 0.781384, -0.824323, 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 
  0.0178385, -0.0384438, 0.258375, 0.105811, -0.839754, 1., -0.763225,
   0.960639, -0.588402, 0.961539, 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0.0345577, 
  0.122536, -0.195058, -0.0866174, 0.881187, -0.763225, 1., -0.752114,
   0.779647, -0.758401, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0.0114578, -0.0219497, 
  0.240253, 0.100998, -0.802509, 0.960639, -0.752114, 1., -0.519663, 
  0.985428, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0.}, {0., 0., 0., 0., 0., -0.0905829, 
  0.243588, -0.172272, -0.103056, 0.781384, -0.588402, 
  0.779647, -0.519663, 1., -0.62433, 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 
  0.0197367, -0.0640011, 0.24563, 0.0992539, -0.824323, 
  0.961539, -0.758401, 0.985428, -0.62433, 1., 0., 0., 0., 0., 0., 0.,
   0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 1., -0.833987, -0.568792, 
  0.279824, -0.290093, 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., -0.833987, 
  1., 0.377067, -0.0249139, 0.276035, 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., -0.568792, 0.377067, 1., -0.0378817, 0.050602, 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0.279824, -0.0249139, -0.0378817, 1., -0.645531,
   0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}, {0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., -0.290093, 0.276035, 
  0.050602, -0.645531, 1., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0.}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 1., -0.297342, -0.293804, 0.00830438, 
  0.0110685, -0.000710936, -0.00725112, 0.00543445, 0.00387426, 
  0.000274764}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., -0.297342, 1., 0.68261, 0.0109124, 
  0.0145132, 0.00440398, 0.025417, -0.0154229, 0.0273651, 
  0.0253405}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
   0., 0., 0., 0., 0., 0., -0.293804, 0.68261, 1., 0.0078895, 
  0.0101435, 0.00352614, 0.019944, -0.01215, 0.0205914, 
  0.0194946}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
   0., 0., 0., 0., 0., 0., 0.00830438, 0.0109124, 0.0078895, 1., 
  0.0127101, -0.0310536, -0.166184, 0.0107988, 0.109328, 
  0.0186586}, {0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
   0., 0., 0., 0., 0., 0., 0.0110685, 0.0145132, 0.0101435, 0.0127101,
   1., -0.339811, -0.0766934, 0.151526, 0.0646826, 0.108195}, {0., 0.,
   0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.,
   0., -0.000710936, 0.00440398, 0.00352614, -0.0310536, -0.339811, 
  1., 0.0356749, -0.0732794, -0.136063, 0.0602797}, {0., 0., 0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., -0.00725112, 0.025417, 0.019944, -0.166184, -0.0766934, 
  0.0356749, 1., -0.410552, 0.241496, 0.0256834}, {0., 0., 0., 0., 0.,
   0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0.00543445, -0.0154229, -0.01215, 0.0107988, 
  0.151526, -0.0732794, -0.410552, 1., 0.506078, 0.480922}, {0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0.00387426, 0.0273651, 0.0205914, 0.109328, 
  0.0646826, -0.136063, 0.241496, 0.506078, 1., 0.191499}, {0., 0., 
  0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 
  0., 0.000274764, 0.0253405, 0.0194946, 0.0186586, 0.108195, 
  0.0602797, 0.0256834, 0.480922, 0.191499, 1.}}



*****************************************************************************************


Scenario-II) :  Lattice+LCSR


Mean Values:
{0.0137117, -0.041658, 0.0414986, -0.207188, 0.188006, 0.0256372,
-0.100517, 0.258699, 0.0108761, 0.00806314, 0.0693092, -0.00235098,
-0.0155048, -0.209709, 0.566663, 0.00413444, -0.00301633, -0.0587562,
-0.0616948, -0.0232725, 0.00722989, -0.00168397, -0.106676,
0.00362975, 0.00596729, 0.028686, 0.00134867, -0.0220625,
-0.00930257, -0.190595}



Standard Deviations:
{0.000100837, 0.00325151, 0.112367, 0.0146664, 0.532996, 0.000916529,
0.0455727, 0.656442, 0.000196495, 0.0101434, 0.214005, 0.00204473,
0.0387862, 0.0580553, 0.878862, 0.000137125, 0.00187576, 0.00933214,
0.0110823, 0.0766707, 0.000702533, 0.0105847, 0.0848182, 0.000124031,
0.00335983, 0.0447134, 0.000814879, 0.0126043, 0.0145498, 0.1521}



Correlation Matrix:
{{1., 0.266277, -0.0524996, 0.196899, 0.0199016, 0.0190672, 
  0.0340189, -0.000534117, 0.0182577, 0.0224962, 0.0229813, 0.0314436,
   0.0320936, 0.0378101, 0.00651234, -0.000186142, -0.0000739688, 
  0.0000166553, -0.00024545, 0.0000285524, -0.000214279, 0.000104647, 
  0.000121679, 0.00114975, 0.000654772, 0.000203242, 0.000965415, 
  0.000868603, 0.00146034, 0.000784783}, {0.266277, 1., -0.464834, 
  0.820087, -0.3772, 0.00132603, 0.00338832, -0.00956186, 0.00255723, 
  0.00872212, -0.0234952, 0.0100914, -0.0157271, 
  0.00980926, -0.0186323, 0.000062201, 0.0000317116, 9.53368*10^-6, 
  0.0000621733, -0.0000326023, -0.000896963, -0.000586696,
-0.000163153, -0.00177392, -0.00180982, -0.000720161, 
  0.000433594, -0.000569467, -0.000505444, -0.000724811},
{-0.0524996, -0.464834, 1., -0.443461, 0.976575, 0.0569112, 0.0982611,
   0.0306245, 0.0505141, 0.0432726, 0.153898, 0.0675251, 0.157065, 
  0.0890651, 0.0842185, -0.000815252, -0.000318705, 
  0.0000344161, -0.000977399, 0.000206778, 0.00231412, 0.00240598, 
  0.00100676, 0.00972219, 0.00822422, 0.00319198, 0.00177691, 
  0.00476788, 0.006539, 0.00507013}, {0.196899, 0.820087, -0.443461, 
  1., -0.466451, -0.00397684, -0.00585576, -0.0107168, -0.00217269, 
  0.00358663, -0.0331274, 0.00262704, -0.0268292, 
  0.000514802, -0.022924, 0.000116396, 0.0000543489, 6.68359*10^-6, 
  0.0001315, -0.0000431307, -0.000927506, -0.000680277, -0.0002164,
-0.0023002, -0.0022073, -0.000857752, 
  0.000226684, -0.000879247, -0.000966589, -0.00102842}, {0.0199016,
-0.3772, 0.976575, -0.466451, 1., 0.0591513, 0.102169, 0.0308713, 
  0.0524937, 0.0455806, 0.157275, 0.0708191, 0.161218, 0.093102, 
  0.0855105, -0.000833991, -0.00032659, 0.0000356057, -0.001002, 
  0.00020972, 0.00229576, 0.00242523, 0.0010235, 0.00988387, 
  0.00833402, 0.00322545, 0.00186979, 0.00487743, 0.00670984, 
  0.00517211}, {0.0190672, 0.00132603, 0.0569112, -0.00397684, 
  0.0591513, 1., -0.274313, 0.0652474, 0.139896, -0.0694148, 0.10275, 
  0.0212295, 0.0273316, -0.165005, 0.102444, 0.000211675, 
  0.000117228, -4.22487*10^-6, 0.0003027, -0.0000789343, 
  0.0000672479, -0.000249202, -0.000224053, -0.000460718,
-0.000408557, -0.00115238, -0.000531901, -0.000274763, -0.000796985,
-0.000994872}, {0.0340189, 0.00338832, 0.0982611, -0.00585576, 
  0.102169, -0.274313, 1., -0.821023, -0.0757915, 0.309436, 
  0.000414904, 0.203789, 0.0237349, 0.418952, -0.261332, 
  0.00035177, -0.000118805, -0.000152926, 0.00019735, -0.000143247, 
  0.000123015, -0.0000185741, -0.0000854805, 0.000345558, 
  0.000644952, -0.0013233, -0.00140721, 
  0.000315123, -0.000670588, -0.000644187}, {-0.000534117,
-0.00956186, 0.0306245, -0.0107168, 0.0308713, 0.0652474, -0.821023, 
  1., 0.0784852, -0.24969, 0.241652, -0.190772, 0.135611, -0.323887, 
  0.341357, 0.000217625, 0.000140292, -0.0000281833, 
  0.000399753, -0.0000401895, -0.00209439, 0.000654515, 0.000882139, 
  0.00172902, 0.0012332, 0.00173152, 0.00156784, 0.000772295, 
  0.00191981, 0.00151904}, {0.0182577, 0.00255723, 
  0.0505141, -0.00217269, 0.0524937, 0.139896, -0.0757915, 0.0784852, 
  1., -0.213035, 0.0554544, -0.0734535, -0.00442538, -0.118767, 
  0.0124236, 
  0.000376883, -0.000575001, -0.000380586, -0.000204434,
-0.000149824, -0.000527837, 0.00127288, 0.000971703, 0.00172261, 
  0.00208196, 0.00135737, -0.000386741, 0.00136081, 0.00140013, 
  0.00185332}, {0.0224962, 0.00872212, 0.0432726, 0.00358663, 
  0.0455806, -0.0694148, 0.309436, -0.24969, -0.213035, 1., -0.594175,
   0.730561, -0.473724, 0.67526, -0.551484, 
  0.000122079, -0.000740316, -0.000357548, -0.000657728, -0.000102474,
   0.00172604, 0.0000715094, -0.000336696, 0.000047173, 
  0.000195184, -0.000887414, -0.00078261, 
  0.000262575, -0.00030272, -0.000322991}, {0.0229813, -0.0234952, 
  0.153898, -0.0331274, 0.157275, 0.10275, 0.000414904, 0.241652, 
  0.0554544, -0.594175, 1., -0.47786, 0.714351, -0.354008, 0.639629, 
  0.00108759, 0.000286072, -0.000280815, 
  0.00149162, -0.000253274, -0.00739723, 0.00352762, 0.00398347, 
  0.00838834, 0.00937738, 0.00589638, -0.00137838, 0.00496994, 
  0.0054576, 0.00723436}, {0.0314436, 0.0100914, 0.0675251, 
  0.00262704, 0.0708191, 0.0212295, 0.203789, -0.190772, -0.0734535, 
  0.730561, -0.47786, 1., -0.617594, 0.637768, -0.543018, 
  0.000462714, -0.000766145, -0.00047221, -0.000358938, -0.00021797, 
  0.000504254, 0.00110724, 0.000610616, 0.000121393, 0.000412377, 
  0.000280254, -0.000138202, 0.000655689, 0.000546726, 
  0.000633393}, {0.0320936, -0.0157271, 0.157065, -0.0268292, 
  0.161218, 0.0273316, 0.0237349, 0.135611, -0.00442538, -0.473724, 
  0.714351, -0.617594, 1., -0.22794, 0.704352, 
  0.00119155, -0.000117856, -0.000481924, 
  0.00115474, -0.000349745, -0.00698096, 0.00456545, 0.00456743, 
  0.00717157, 0.00756784, 0.00688386, 0.00151505, 0.00504254, 
  0.00707758, 0.00787763}, {0.0378101, 0.00980926, 0.0890651, 
  0.000514802, 0.093102, -0.165005, 0.418952, -0.323887, -0.118767, 
  0.67526, -0.354008, 0.637768, -0.22794, 1., -0.725733, 
  0.000499488, -0.000839241, -0.000519846, -0.000391252, -0.000235884,
   0.00028112, 0.00125621, 0.000758384, 0.0006485, 0.000862494, 
  0.000446993, -8.18006*10^-6, 0.00100118, 0.00100027, 
  0.000982662}, {0.00651234, -0.0186323, 0.0842185, -0.022924, 
  0.0855105, 0.102444, -0.261332, 0.341357, 0.0124236, -0.551484, 
  0.639629, -0.543018, 0.704352, -0.725733, 1., 0.000807721, 
  0.000245157, -0.000199644, 0.00115152, -0.000193408, -0.0062389, 
  0.00353379, 0.00373197, 0.00611929, 0.00643102, 0.00609599, 
  0.00129015, 0.00405303, 0.00587263, 0.00670928}, {-0.000186142, 
  0.000062201, -0.000815252, 0.000116396, -0.000833991, 0.000211675, 
  0.00035177, 0.000217625, 0.000376883, 0.000122079, 0.00108759, 
  0.000462714, 0.00119155, 0.000499488, 0.000807721, 
  1., -0.831474, -0.546695, 0.2726, -0.28799, 0.0232959, 0.00875816, 
  0.000206309, 0.0156765, 0.00725206, 0.00234598, 0.0151461, 
  0.00616624, 0.0144095, 0.00368996}, {-0.0000739688, 
  0.0000317116, -0.000318705, 0.0000543489, -0.00032659, 
  0.000117228, -0.000118805, 0.000140292, -0.000575001, -0.000740316, 
  0.000286072, -0.000766145, -0.000117856, -0.000839241, 
  0.000245157, -0.831474, 1., 0.343428, -0.025117, 0.273831, 
  0.00502251, 0.0085784, 0.00441071, 0.0146049, 0.0103684, 0.00827419,
   0.0106003, 0.00824724, 0.0148873, 0.00952984}, {0.0000166553, 
  9.53368*10^-6, 0.0000344161, 6.68359*10^-6, 
  0.0000356057, -4.22487*10^-6, -0.000152926, -0.0000281833,
-0.000380586, -0.000357548, -0.000280815, -0.00047221, -0.000481924,
-0.000519846, -0.000199644, -0.546695, 0.343428, 1., -0.0306046, 
  0.0419648, -0.00483399, 0.000997104, 0.00179679, 0.00214101, 
  0.0024635, 0.00251389, 0.000556066, 0.00210577, 0.00270535, 
  0.00303328}, {-0.00024545, 0.0000621733, -0.000977399, 
  0.0001315, -0.001002, 0.0003027, 0.00019735, 
  0.000399753, -0.000204434, -0.000657728, 0.00149162, -0.000358938, 
  0.00115474, -0.000391252, 0.00115152, 0.2726, -0.025117, -0.0306046,
   1., -0.652949, 0.0275637, 0.0176508, 0.00499434, 0.0292589, 
  0.0175932, 0.0118428, 0.0244785, 0.0137468, 0.0281754, 
  0.013589}, {0.0000285524, -0.0000326023, 0.000206778, -0.0000431307,
   0.00020972, -0.0000789343, -0.000143247, -0.0000401895,
-0.000149824, -0.000102474, -0.000253274, -0.00021797, -0.000349745,
-0.000235884, -0.000193408, -0.28799, 0.273831, 0.0419648, -0.652949, 
  1., -0.0058632, -0.000992359, 
  0.000733268, -0.00342193, -0.000755125, 
  0.00136429, -0.00407849, -0.00141704, -0.00333318, 
  0.000287504}, {-0.000214279, -0.000896963, 0.00231412, -0.000927506,
   0.00229576, 0.0000672479, 0.000123015, -0.00209439, -0.000527837, 
  0.00172604, -0.00739723, 0.000504254, -0.00698096, 
  0.00028112, -0.0062389, 0.0232959, 0.00502251, -0.00483399, 
  0.0275637, -0.0058632, 1., -0.660094, -0.368252, 0.0722665, 
  0.0764213, 0.0394046, -0.0324292, -0.000142415, -0.0145123, 
  0.00067682}, {0.000104647, -0.000586696, 0.00240598, -0.000680277, 
  0.00242523, -0.000249202, -0.0000185741, 0.000654515, 0.00127288, 
  0.0000715094, 0.00352762, 0.00110724, 0.00456545, 0.00125621, 
  0.00353379, 0.00875816, 0.0085784, 0.000997104, 
  0.0176508, -0.000992359, -0.660094, 1., 0.0528304, 0.101521, 
  0.114789, 0.0855272, -0.0144108, 0.019965, 0.0311825, 
  0.0609068}, {0.000121679, -0.000163153, 0.00100676, -0.0002164, 
  0.0010235, -0.000224053, -0.0000854805, 0.000882139, 
  0.000971703, -0.000336696, 0.00398347, 0.000610616, 0.00456743, 
  0.000758384, 0.00373197, 0.000206309, 0.00441071, 0.00179679, 
  0.00499434, 0.000733268, -0.368252, 0.0528304, 1., 0.0495234, 
  0.0565427, 0.0467441, -0.00667056, 0.017883, 0.0206666, 
  0.0369758}, {0.00114975, -0.00177392, 0.00972219, -0.0023002, 
  0.00988387, -0.000460718, 0.000345558, 0.00172902, 0.00172261, 
  0.000047173, 0.00838834, 0.000121393, 0.00717157, 0.0006485, 
  0.00611929, 0.0156765, 0.0146049, 0.00214101, 
  0.0292589, -0.00342193, 0.0722665, 0.101521, 0.0495234, 
  1., -0.0898435, -0.0249636, -0.209579, -0.0671774, 
  0.0613898, -0.0321167}, {0.000654772, -0.00180982, 
  0.00822422, -0.0022073, 0.00833402, -0.000408557, 0.000644952, 
  0.0012332, 0.00208196, 0.000195184, 0.00937738, 0.000412377, 
  0.00756784, 0.000862494, 0.00643102, 0.00725206, 0.0103684, 
  0.0024635, 0.0175932, -0.000755125, 0.0764213, 0.114789, 
  0.0565427, -0.0898435, 1., -0.466647, -0.0131283, 0.12868, 0.077709,
   0.0956891}, {0.000203242, -0.000720161, 0.00319198, -0.000857752, 
  0.00322545, -0.00115238, -0.0013233, 0.00173152, 
  0.00135737, -0.000887414, 0.00589638, 0.000280254, 0.00688386, 
  0.000446993, 0.00609599, 0.00234598, 0.00827419, 0.00251389, 
  0.0118428, 0.00136429, 0.0394046, 0.0855272, 
  0.0467441, -0.0249636, -0.466647, 1., 0.00688525, 0.137257, 
  0.0206023, 0.173365}, {0.000965415, 0.000433594, 0.00177691, 
  0.000226684, 0.00186979, -0.000531901, -0.00140721, 
  0.00156784, -0.000386741, -0.00078261, -0.00137838, -0.000138202, 
  0.00151505, -8.18006*10^-6, 0.00129015, 0.0151461, 0.0106003, 
  0.000556066, 
  0.0244785, -0.00407849, -0.0324292, -0.0144108, -0.00667056,
-0.209579, -0.0131283, 0.00688525, 1., -0.657702, 
  0.102697, -0.0975182}, {0.000868603, -0.000569467, 
  0.00476788, -0.000879247, 0.00487743, -0.000274763, 0.000315123, 
  0.000772295, 0.00136081, 0.000262575, 0.00496994, 0.000655689, 
  0.00504254, 0.00100118, 0.00405303, 0.00616624, 0.00824724, 
  0.00210577, 0.0137468, -0.00141704, -0.000142415, 0.019965, 
  0.017883, -0.0671774, 0.12868, 0.137257, -0.657702, 1., 0.260678, 
  0.316807}, {0.00146034, -0.000505444, 0.006539, -0.000966589, 
  0.00670984, -0.000796985, -0.000670588, 0.00191981, 
  0.00140013, -0.00030272, 0.0054576, 0.000546726, 0.00707758, 
  0.00100027, 0.00587263, 0.0144095, 0.0148873, 0.00270535, 
  0.0281754, -0.00333318, -0.0145123, 0.0311825, 0.0206666, 0.0613898,
   0.077709, 0.0206023, 0.102697, 0.260678, 
  1., -0.165688}, {0.000784783, -0.000724811, 0.00507013, -0.00102842,
   0.00517211, -0.000994872, -0.000644187, 0.00151904, 
  0.00185332, -0.000322991, 0.00723436, 0.000633393, 0.00787763, 
  0.000982662, 0.00670928, 0.00368996, 0.00952984, 0.00303328, 
  0.013589, 0.000287504, 0.00067682, 0.0609068, 0.0369758, -0.0321167,
   0.0956891, 0.173365, -0.0975182, 0.316807, -0.165688, 1.}}

*****************************************************************************************


Scenario-III) :  Lattice+LCSR+Exp.


Mean Values:
{0.0137806, -0.0398021, 0.112268, -0.200433, 0.558145, 0.0251257,
-0.110396, 0.204959, 0.0106097, 0.0112103, -0.071307, 0.00147019,
-0.00893194, -0.136378, 0.565964, 0.00421317, -0.00335021,
-0.0608414, -0.0571258, -0.0358688, 0.00714092, -0.000523918,
-0.0963806, 0.00363326, 0.00587873, 0.0418959, 0.00190866, -0.01768,
0.0000741696, -0.147966}


Standard Deviations:
{0.0000969633, 0.00317746, 0.0713057, 0.0143831, 0.329743,
0.000780089, 0.0396197, 0.610657, 0.000166993, 0.00815731, 0.158348,
0.00141126, 0.0250818, 0.0490373, 0.740598, 0.000116108, 0.00152343,
0.00780639, 0.0108154, 0.0756014, 0.000688189, 0.0104739, 0.0840686,
0.0000883277, 0.00322361, 0.0437103, 0.000702853, 0.0122093, 0.01361,
0.149462}

Correlation Matrix:
{{1., 0.240884, -0.212033, 0.18318, -0.110102, 0.0336723, 
  0.0238217, -0.00710284, 0.094742, 0.0280469, -0.0154282, 
  0.0321503, -0.0207451, 0.024359, -0.0274787, 0.0173503, 
  0.00542971, -0.00266422, 0.0187596, -0.0042266, 0.00610516, 
  0.00578884, 0.00137139, 0.0596235, 0.000359739, 
  0.000137625, -0.000845553, -0.00181487, 0.00848114, 
  0.00100216}, {0.240884, 1., -0.651945, 0.814453, -0.531509, 
  0.0192205, 0.0172044, -0.0114423, 0.0513567, 0.0220701, -0.0180247, 
  0.022796, -0.0167245, 0.019966, -0.0230143, 0.0101368, 
  0.00314535, -0.00155586, 0.0109252, -0.00247382, 0.00285734, 
  0.00316402, 0.000810191, 
  0.033434, -0.00082275, -0.000218239, -0.000238594, -0.00150808, 
  0.00458104, 0.000202488}, {-0.212033, -0.651945, 1., -0.558797, 
  0.941916, 0.0267637, 0.00799048, 0.0218741, 0.0872573, 0.00288511, 
  0.0172522, 0.0113572, 0.000340688, 0.000759642, 0.00141213, 
  0.0129169, 0.00418038, -0.00196825, 0.0141242, -0.00313228, 
  0.00708823, 0.00504112, 0.000960294, 0.0496719, 0.00375448, 
  0.00104351, -0.00135368, 0.000212033, 0.0077851, 
  0.00208036}, {0.18318, 0.814453, -0.558797, 1., -0.615684, 
  0.0131813, 0.0131993, -0.0109055, 0.03408, 0.0175725, -0.0160227, 
  0.0173556, -0.0133529, 0.0161076, -0.0186793, 0.00702163, 
  0.00216956, -0.00107738, 0.00755551, -0.00171531, 0.00173239, 
  0.00211919, 0.000566914, 
  0.0226665, -0.000951099, -0.000256812, -0.0000656197, -0.00121059, 
  0.00304081, 4.25287*10^-7}, {-0.110102, -0.531509, 
  0.941916, -0.615684, 1., 0.0331168, 0.0119613, 0.0217326, 0.105565, 
  0.0072256, 0.0157445, 0.0167923, -0.002906, 0.00441609, -0.00267146,
   0.0161808, 0.00520478, -0.00246937, 0.0176573, -0.00392653, 
  0.00830564, 0.00615194, 0.00121761, 0.0610316, 0.00394961, 
  0.00110554, -0.00154977, -0.0000731833, 0.00942104, 
  0.0023169}, {0.0336723, 0.0192205, 0.0267637, 0.0131813, 0.0331168, 
  1., -0.604492, 0.287572, 0.22127, -0.0896169, 0.0496232, 
  0.0506263, -0.0243173, -0.229007, 0.149258, 0.0199731, 
  0.00613099, -0.00312245, 0.0215201, -0.0048514, 0.00652566, 
  0.00746277, 0.00224464, 0.0682857, 0.00167309, 
  0.00143157, -0.00168387, -0.00151418, 0.00989808, 
  0.00215568}, {0.0238217, 0.0172044, 0.00799048, 0.0131993, 
  0.0119613, -0.604492, 1., -0.854166, 0.00290209, 
  0.214281, -0.229035, 0.159324, -0.112238, 0.384374, -0.355894, 
  0.010595, 0.00330952, -0.00161027, 0.011405, -0.00259373, 0.0054929,
   0.00323521, 0.000188005, 
  0.0348707, -0.0011087, -0.00114127, -0.000585408, -0.00179027, 
  0.00414718, -0.000741867}, {-0.00710284, -0.0114423, 
  0.0218741, -0.0109055, 0.0217326, 0.287572, -0.854166, 1., 
  0.0474947, -0.226102, 0.299957, -0.157476, 0.100058, -0.339318, 
  0.327152, -0.00539423, -0.00162548, 0.000856362, -0.00574015, 
  0.00131761, -0.0034641, -0.0022445, -0.000398423, -0.0190182,
-0.000481538, -0.000382166, 0.00117783, 
  0.000133026, -0.00273582, -0.000872882}, {0.094742, 0.0513567, 
  0.0872573, 0.03408, 0.105565, 0.22127, 0.00290209, 0.0474947, 
  1., -0.296781, 0.235943, -0.214591, 0.129996, -0.1752, 0.0853511, 
  0.052893, 0.0161631, -0.00829942, 0.056917, -0.0128588, 0.0175752, 
  0.0191557, 0.00543764, 0.180455, 0.00416945, 
  0.00278357, -0.00436954, -0.00425082, 0.0257723, 
  0.0048474}, {0.0280469, 0.0220701, 0.00288511, 0.0175725, 
  0.0072256, -0.0896169, 0.214281, -0.226102, -0.296781, 
  1., -0.854201, 0.716626, -0.579905, 0.606015, -0.540117, 0.0124288, 
  0.00363826, -0.0020118, 0.0131449, -0.00306762, 0.00750128, 
  0.00387102, 0.0000670837, 
  0.0418187, -0.00172879, -0.00126226, -0.000139309, -0.00225233, 
  0.00521957, -0.000845347}, {-0.0154282, -0.0180247, 
  0.0172522, -0.0160227, 0.0157445, 0.0496232, -0.229035, 0.299957, 
  0.235943, -0.854201, 1., -0.569599, 0.494493, -0.547392, 
  0.523111, -0.00264796, -0.000688046, 0.000441737, -0.00260589, 
  0.000717551, -0.00567079, 0.0000334324, 0.00154169, -0.00705944, 
  0.00523979, 0.00312616, -0.00196733, 0.00283814, 0.000329966, 
  0.00349604}, {0.0321503, 0.022796, 0.0113572, 0.0173556, 0.0167923, 
  0.0506263, 0.159324, -0.157476, -0.214591, 0.716626, -0.569599, 
  1., -0.934479, 0.482335, -0.578231, 0.0158108, 
  0.00488828, -0.00243395, 0.0169892, -0.00385899, 0.0080641, 
  0.00466229, 0.00020919, 
  0.0524299, -0.0013149, -0.00148412, -0.000794589, -0.00270011, 
  0.00622, -0.0010521}, {-0.0207451, -0.0167245, 
  0.000340688, -0.0133529, -0.002906, -0.0243173, -0.112238, 0.100058,
   0.129996, -0.579905, 0.494493, -0.934479, 1., -0.381282, 
  0.565316, -0.0105846, -0.00339186, 0.00156695, -0.0114543, 
  0.00257425, -0.00652402, -0.00246072, 0.000594624, -0.0345247, 
  0.00181494, 0.00206953, 0.000418615, 0.00244745, -0.00341104, 
  0.00188045}, {0.024359, 0.019966, 0.000759642, 0.0161076, 
  0.00441609, -0.229007, 0.384374, -0.339318, -0.1752, 
  0.606015, -0.547392, 0.482335, -0.381282, 1., -0.91228, 0.00899284, 
  0.00265439, -0.00143207, 0.00949745, -0.00222755, 0.0063239, 
  0.00235121, -0.00049008, 0.029212, -0.00244878, -0.0019688, 
  0.000118319, -0.00231, 
  0.0030004, -0.00179834}, {-0.0274787, -0.0230143, 
  0.00141213, -0.0186793, -0.00267146, 0.149258, -0.355894, 0.327152, 
  0.0853511, -0.540117, 0.523111, -0.578231, 0.565316, -0.91228, 
  1., -0.0108227, -0.00331045, 0.0016673, -0.0115341, 
  0.00266429, -0.0076658, -0.00253663, 0.000817874, -0.0348713, 
  0.00299882, 0.00266501, -6.56428*10^-6, 0.00294337, -0.0032704, 
  0.00252384}, {0.0173503, 0.0101368, 0.0129169, 0.00702163, 
  0.0161808, 0.0199731, 0.010595, -0.00539423, 0.052893, 
  0.0124288, -0.00264796, 0.0158108, -0.0105846, 
  0.00899284, -0.0108227, 1., -0.809865, -0.516152, 
  0.281625, -0.249646, 0.0274848, 0.010759, 0.000878338, 0.0515315, 
  0.00711075, -0.00061683, 0.00523368, 0.00375523, 0.0121655, 
  0.00144798}, {0.00542971, 0.00314535, 0.00418038, 0.00216956, 
  0.00520478, 0.00613099, 0.00330952, -0.00162548, 0.0161631, 
  0.00363826, -0.000688046, 0.00488828, -0.00339186, 
  0.00265439, -0.00331045, -0.809865, 1., 0.300496, -0.040409, 
  0.233353, 0.00324854, 0.00526151, 0.00287175, 0.0196992, 0.0064013, 
  0.00372112, 0.000753818, 0.00377624, 0.00654398, 
  0.0046827}, {-0.00266422, -0.00155586, -0.00196825, -0.00107738,
-0.00246937, -0.00312245, -0.00161027, 
  0.000856362, -0.00829942, -0.0020118, 0.000441737, -0.00243395, 
  0.00156695, -0.00143207, 0.0016673, -0.516152, 0.300496, 
  1., -0.0377478, 0.0264451, -0.00593855, -0.000749177, 
  0.000941126, -0.00537461, 0.00112378, 0.00136163, -0.000886721, 
  0.000940043, -0.000205966, 0.00158219}, {0.0187596, 0.0109252, 
  0.0141242, 0.00755551, 0.0176573, 0.0215201, 0.011405, -0.00574015, 
  0.056917, 0.0131449, -0.00260589, 0.0169892, -0.0114543, 
  0.00949745, -0.0115341, 0.281625, -0.040409, -0.0377478, 
  1., -0.665348, 0.0262165, 0.0145207, 0.00379769, 0.0594153, 
  0.0120146, 0.00444362, 0.00483093, 0.00647456, 0.0158614, 
  0.0061832}, {-0.0042266, -0.00247382, -0.00313228, -0.00171531,
-0.00392653, -0.0048514, -0.00259373, 
  0.00131761, -0.0128588, -0.00306762, 0.000717551, -0.00385899, 
  0.00257425, -0.00222755, 0.00266429, -0.249646, 0.233353, 
  0.0264451, -0.665348, 1., -0.00615214, -0.00126068, 
  0.000600642, -0.011691, -0.000617347, 
  0.00211513, -0.0014991, -0.000518949, -0.00246182, 
  0.000898601}, {0.00610516, 0.00285734, 0.00708823, 0.00173239, 
  0.00830564, 0.00652566, 0.0054929, -0.0034641, 0.0175752, 
  0.00750128, -0.00567079, 0.0080641, -0.00652402, 
  0.0063239, -0.0076658, 0.0274848, 0.00324854, -0.00593855, 
  0.0262165, -0.00615214, 1., -0.678042, -0.37157, 0.0324721, 
  0.0424856, 0.0649569, -0.00600959, 0.0380323, 0.0157053, 
  0.0170957}, {0.00578884, 0.00316402, 0.00504112, 0.00211919, 
  0.00615194, 0.00746277, 0.00323521, -0.0022445, 0.0191557, 
  0.00387102, 0.0000334324, 0.00466229, -0.00246072, 
  0.00235121, -0.00253663, 0.010759, 0.00526151, -0.000749177, 
  0.0145207, -0.00126068, -0.678042, 1., 0.0624557, 0.0975523, 
  0.119453, 0.0694448, -0.0516557, 0.020015, 0.0071836, 
  0.0518685}, {0.00137139, 0.000810191, 0.000960294, 0.000566914, 
  0.00121761, 0.00224464, 0.000188005, -0.000398423, 0.00543764, 
  0.0000670837, 0.00154169, 0.00020919, 0.000594624, -0.00049008, 
  0.000817874, 0.000878338, 0.00287175, 0.000941126, 0.00379769, 
  0.000600642, -0.37157, 0.0624557, 1., 0.0617743, 0.0656426, 
  0.0428603, -0.0221132, 0.00242739, 0.00175449, 
  0.0292505}, {0.0596235, 0.033434, 0.0496719, 0.0226665, 0.0610316, 
  0.0682857, 0.0348707, -0.0190182, 0.180455, 0.0418187, -0.00705944, 
  0.0524299, -0.0345247, 0.029212, -0.0348713, 0.0515315, 
  0.0196992, -0.00537461, 0.0594153, -0.011691, 0.0324721, 0.0975523, 
  0.0617743, 1., -0.0630365, 0.0369238, -0.068732, -0.00470871, 
  0.131737, 0.0198925}, {0.000359739, -0.00082275, 
  0.00375448, -0.000951099, 0.00394961, 
  0.00167309, -0.0011087, -0.000481538, 0.00416945, -0.00172879, 
  0.00523979, -0.0013149, 0.00181494, -0.00244878, 0.00299882, 
  0.00711075, 0.0064013, 0.00112378, 0.0120146, -0.000617347, 
  0.0424856, 0.119453, 0.0656426, -0.0630365, 
  1., -0.499052, -0.0878688, 0.162226, 0.0773316, 
  0.0904952}, {0.000137625, -0.000218239, 0.00104351, -0.000256812, 
  0.00110554, 0.00143157, -0.00114127, -0.000382166, 
  0.00278357, -0.00126226, 0.00312616, -0.00148412, 
  0.00206953, -0.0019688, 0.00266501, -0.00061683, 0.00372112, 
  0.00136163, 0.00444362, 0.00211513, 0.0649569, 0.0694448, 0.0428603,
   0.0369238, -0.499052, 1., -0.102807, 0.107734, -0.0490882, 
  0.143313}, {-0.000845553, -0.000238594, -0.00135368, -0.0000656197,
-0.00154977, -0.00168387, -0.000585408, 
  0.00117783, -0.00436954, -0.000139309, -0.00196733, -0.000794589, 
  0.000418615, 0.000118319, -6.56428*10^-6, 0.00523368, 
  0.000753818, -0.000886721, 
  0.00483093, -0.0014991, -0.00600959, -0.0516557, -0.0221132,
-0.068732, -0.0878688, -0.102807, 
  1., -0.865865, -0.0616218, -0.21713}, {-0.00181487, -0.00150808, 
  0.000212033, -0.00121059, -0.0000731833, -0.00151418, -0.00179027, 
  0.000133026, -0.00425082, -0.00225233, 0.00283814, -0.00270011, 
  0.00244745, -0.00231, 0.00294337, 0.00375523, 0.00377624, 
  0.000940043, 0.00647456, -0.000518949, 0.0380323, 0.020015, 
  0.00242739, -0.00470871, 0.162226, 0.107734, -0.865865, 1., 
  0.216099, 0.295421}, {0.00848114, 0.00458104, 0.0077851, 0.00304081,
   0.00942104, 0.00989808, 0.00414718, -0.00273582, 0.0257723, 
  0.00521957, 0.000329966, 0.00622, -0.00341104, 
  0.0030004, -0.0032704, 0.0121655, 0.00654398, -0.000205966, 
  0.0158614, -0.00246182, 0.0157053, 0.0071836, 0.00175449, 0.131737, 
  0.0773316, -0.0490882, -0.0616218, 0.216099, 
  1., -0.248791}, {0.00100216, 0.000202488, 0.00208036, 4.25287*10^-7,
   0.0023169, 0.00215568, -0.000741867, -0.000872882, 
  0.0048474, -0.000845347, 0.00349604, -0.0010521, 
  0.00188045, -0.00179834, 0.00252384, 0.00144798, 0.0046827, 
  0.00158219, 0.0061832, 0.000898601, 0.0170957, 0.0518685, 0.0292505,
   0.0198925, 0.0904952, 0.143313, -0.21713, 0.295421, -0.248791, 1.}}


==> anc/InputLCSR.txt <==
We provide here the mean values, the standard deviations and the corresponding correlation  matrix
for our LCSR predictions of the complete set of the exclusive \bar{B}_{(s)}-->D_{(s)}^{(\ast)} form factors
at the six representative kinematic points $q^2 \in \left \{-3.0, -2.0,  -1.0,  0.0, 1.0,  2.0  \right \}  {\rm GeV}^2$.
In particular, our numerical predictions are arranged in order of
{f_{+}^{BD}(-3 GeV^2) ,         f_{+}^{BD}(-2 GeV^2) ,         f_{+}^{BD}(-1 GeV^2) ,           f_{+}^{BD}(0 GeV^2 ) ,          f_{+}^{BD}(1 GeV^2) ,          f_{+}^{BD}(2 GeV^2),  
f_{0}^{BD}(-3 GeV^2) ,          f_{0}^{BD}(-2 GeV^2) ,          f_{0}^{BD}(-1 GeV^2) ,            f_{0}^{BD}(1 GeV^2),             f_{0}^{BD}(2 GeV^2), 
{\cal V}^{BD*}(-3 GeV^2) ,     {\cal V}^{BD*}(-2 GeV^2) ,   {\cal V}^{BD*}(-1 GeV^2) ,      {\cal V}^{BD*}(0 GeV^2) ,  {\cal V}^{BD*}(1 GeV^2) ,     {\cal V}^{BD*}(2 GeV^2) ,
{\cal A}_0^{BD*}(-3 GeV^2) ,         {\cal A}_0^{BD*}(-2 GeV^2) ,         {\cal A}_0^{BD*}(-1 GeV^2) ,         {\cal A}_0^{BD*}(1 GeV^2) ,         {\cal A}_0^{BD*}(2 GeV^2) ,
{\cal A}_1^{BD*}(-3 GeV^2) ,         {\cal A}_1^{BD*}(-2 GeV^2) ,         {\cal A}_1^{BD*}(-1 GeV^2) ,         {\cal A}_1^{BD*}(0 GeV^2) ,         {\cal A}_1^{BD*}(1 GeV^2) ,         {\cal A}_1^{BD*}(2 GeV^2) ,
{\cal A}_{12}^{BD*}(-3 GeV^2) ,         {\cal A}_{12}^{BD*}(-2 GeV^2) ,         {\cal A}_{12}^{BD*}(-1 GeV^2) ,         {\cal A}_{12}^{BD*}(0 GeV^2) ,         {\cal A}_{12}^{BD*}(1 GeV^2) ,         {\cal A}_{12}^{BD*}(2 GeV^2) ,
f_{+}^{BsDs}(-3 GeV^2) ,      f_{+}^{BsDs}(-2 GeV^2) ,       f_{+}^{BsDs}(-1 GeV^2) ,        f_{+}^{BsDs}(0 GeV^2 ) ,       f_{+}^{BsDs}(1 GeV^2) ,        f_{+}^{BsDs}(2 GeV^2), 
f_{0}^{BsDs}(-3 GeV^2) ,      f_{0}^{BsDs}(-2 GeV^2) ,       f_{0}^{BsDs}(-1 GeV^2) ,          f_{0}^{BsDs}(1 GeV^2) ,        f_{0}^{BsDs}(2 GeV^2), 
{\cal V}^{BsDs*}(-3 GeV^2) ,      {\cal V}^{BsDs*}(-2 GeV^2) ,     {\cal V}^{BsDs*}(-1 GeV^2) ,     {\cal V}^{BsDs*}(0 GeV^2) ,     {\cal V}^{BsDs*}(1 GeV^2) ,     {\cal V}^{BsDs*}(2 GeV^2) ,
{\cal A}_0^{BsDs*}(-3 GeV^2) ,     {\cal A}_0^{BsDs*}(-2 GeV^2) ,     {\cal A}_0^{BsDs*}(-1 GeV^2) ,      {\cal A}_0^{BsDs*}(1 GeV^2) ,     {\cal A}_0^{BsDs*}(2 GeV^2) ,
{\cal A}_1^{BsDs*}(-3 GeV^2) ,     {\cal A}_1^{BsDs*}(-2 GeV^2) ,     {\cal A}_1^{BsDs*}(-1 GeV^2) ,      {\cal A}_1^{BsDs*}(0 GeV^2) ,     {\cal A}_1^{BsDs*}(1 GeV^2) ,     {\cal A}_1^{BsDs*}(2 GeV^2) ,
{\cal A}_{12}^{BsDs*}(-3 GeV^2) ,     {\cal A}_{12}^{BsDs*}(-2 GeV^2) ,     {\cal A}_{12}^{BsDs*}(-1 GeV^2) ,      {\cal A}_{12}^{BsDs*}(0 GeV^2),       {\cal A}_{12}^{BsDs*}(1 GeV^2) ,     {\cal A}_{12}^{BsDs*}(2 GeV^2) }.
The explicit definitions of {\cal V}, {\cal A}_0, {\cal A}_1, {\cal A}_{12} have been displayed in Eq. (1) of our
Supplemental Material.
We remark in passing that there are two exact form-factor relations at the maximal recoil point:
f_{+}(0)= f_{0}(0),   {\cal A}_0(0)={\cal A}_{12}(0).




*****************************************************************************************




Mean Values:
{0.514758, 0.537393, 0.559646, 0.586366, 0.614447, 0.643204,
0.564902, 0.572453, 0.57798, 0.594144, 0.600524, 0.453675, 0.471315,
0.489839, 0.50904, 0.529265, 0.549917, 0.377632, 0.406552, 0.438647,
0.514229, 0.558747, 0.808671, 0.857388, 0.911424, 0.971535, 1.03933,
1.11589, 0.345615, 0.382056, 0.424499, 0.474317, 0.533547, 0.604523,
0.503656, 0.525094, 0.547535, 0.572149, 0.597966, 0.626176, 0.552483,
0.559208, 0.565404, 0.578271, 0.584761, 0.430858, 0.447218, 0.464167,
0.481716, 0.500548, 0.519685, 0.36841, 0.395535, 0.42512, 0.494313,
0.534767, 0.770541, 0.815912, 0.865963, 0.921583, 0.984616, 1.05564,
0.333612, 0.368923, 0.409762, 0.457856, 0.515254, 0.584363}




Standard Deviations:
{0.0935778, 0.0957437, 0.0996309, 0.10305, 0.10572, 0.110545, 0.1022,
0.101609, 0.10269, 0.102505, 0.103838, 0.10243, 0.106183, 0.110867,
0.115734, 0.120555, 0.127234, 0.0687922, 0.0735722, 0.0791695,
0.0923573, 0.101494, 0.143515, 0.149409, 0.156384, 0.163723,
0.171316, 0.181092, 0.065774, 0.0713845, 0.0779713, 0.0852681,
0.0937646, 0.104512, 0.103148, 0.107157, 0.111154, 0.115352,
0.121668, 0.126546, 0.112396, 0.113543, 0.114465, 0.118074, 0.119098,
0.104969, 0.109475, 0.114722, 0.120701, 0.126481, 0.133373,
0.0747325, 0.0803474, 0.0866326, 0.102137, 0.111746, 0.141662,
0.147968, 0.155056, 0.163066, 0.171033, 0.180386, 0.0717743,
0.078195, 0.0854658, 0.0940935, 0.103501, 0.114669}



Correlation Matrix:
{{1., 0.978016, 0.965525, 0.975877, 0.981331, 0.970932, 0.999596, 
  0.977757, 0.965339, 0.980964, 0.969853, 0.802414, 0.802963, 
  0.801987, 0.802892, 0.802881, 0.801696, 0.837945, 0.839559, 0.84088,
   0.842784, 0.84007, 0.767515, 0.768011, 0.767658, 0.768626, 
  0.768415, 0.767281, 0.853396, 0.849783, 0.846009, 0.843089, 0.83801,
   0.831455, 0.0207099, 0.023117, 0.0292891, 0.0262369, 0.0317703, 
  0.0229156, 0.0205299, 0.0230877, 0.0292987, 0.0317339, 0.0228977, 
  0.0390939, 0.0395188, 0.0383694, 0.0370885, 0.0361419, 0.0355968, 
  0.0442614, 0.0469174, 0.0440109, 0.04223, 0.0391033, 0.0500018, 
  0.0509294, 0.0507554, 0.0505127, 0.0506575, 0.0511267, 0.0435563, 
  0.0463828, 0.0436959, 0.0419728, 0.0426795, 0.0401152}, {0.978016, 
  1., 0.971128, 0.980746, 0.986496, 0.976391, 0.977141, 0.999796, 
  0.970884, 0.986202, 0.975462, 0.806014, 0.806827, 0.806047, 
  0.806653, 0.806883, 0.806023, 0.845397, 0.847521, 0.849311, 
  0.851922, 0.849867, 0.772073, 0.772952, 0.772951, 0.773948, 
  0.774179, 0.773564, 0.86149, 0.858207, 0.854687, 0.851599, 0.846867,
   0.840653, 0.0265844, 0.0291111, 0.0350898, 0.0320041, 0.0375016, 
  0.0286934, 0.0262911, 0.0290023, 0.0350565, 0.0375119, 0.0287686, 
  0.0375953, 0.0379466, 0.0366606, 0.0352321, 0.0341549, 0.0335003, 
  0.0500391, 0.0528316, 0.0500146, 0.0485078, 0.0455654, 0.0497861, 
  0.0507583, 0.0505908, 0.0503571, 0.0505473, 0.0510922, 0.0498964, 
  0.0526967, 0.0499117, 0.0480386, 0.0487156, 0.0460576}, {0.965525, 
  0.971128, 1., 0.966438, 0.972472, 0.962685, 0.964615, 0.970749, 
  0.999944, 0.972238, 0.961906, 0.792327, 0.793334, 0.792744, 
  0.793549, 0.793924, 0.793483, 0.823965, 0.826551, 0.828824, 
  0.832685, 0.831744, 0.755382, 0.756438, 0.756637, 0.757854, 
  0.758289, 0.758128, 0.841365, 0.838196, 0.834726, 0.831691, 
  0.826978, 0.821065, 0.0216613, 0.0239269, 0.0300664, 0.0268678, 
  0.0323347, 0.0237474, 0.0214501, 0.023869, 0.0300595, 0.0323221, 
  0.023782, 0.0345964, 0.0350047, 0.0338099, 0.0324848, 0.031598, 
  0.0311729, 0.041495, 0.0442568, 0.0413551, 0.0397583, 0.0368772, 
  0.0429557, 0.0437557, 0.0434242, 0.0430193, 0.0430516, 0.0434481, 
  0.0413084, 0.0440999, 0.0412458, 0.039341, 0.0399582, 
  0.037332}, {0.975877, 0.980746, 0.966438, 1., 0.989782, 0.980143, 
  0.974613, 0.98008, 0.966019, 0.989658, 0.979582, 0.79999, 0.801312, 
  0.800928, 0.801992, 0.80277, 0.80261, 0.838952, 0.841909, 0.844468, 
  0.849188, 0.848539, 0.762557, 0.763866, 0.764243, 0.765673, 
  0.766418, 0.766479, 0.856954, 0.85398, 0.850594, 0.847715, 0.843232,
   0.837353, 0.0173619, 0.019543, 0.02569, 0.0224936, 0.0280673, 
  0.0196346, 0.0170429, 0.0194104, 0.0256467, 0.0280896, 0.0197323, 
  0.0319016, 0.0323299, 0.0310604, 0.0296263, 0.0285182, 0.0280445, 
  0.0416633, 0.0444184, 0.0415409, 0.0398072, 0.0369682, 0.0429875, 
  0.0439257, 0.0436682, 0.0433212, 0.0433585, 0.0438985, 0.0414064, 
  0.0442071, 0.0413996, 0.0394694, 0.0400528, 0.0375282}, {0.981331, 
  0.986496, 0.972472, 0.989782, 1., 0.98687, 0.979857, 0.985678, 
  0.971973, 0.999931, 0.986499, 0.802809, 0.804388, 0.804194, 
  0.805549, 0.806645, 0.806757, 0.843103, 0.846582, 0.849633, 
  0.855649, 0.855708, 0.763181, 0.764714, 0.765282, 0.766978, 
  0.768009, 0.768348, 0.862496, 0.859653, 0.856298, 0.853467, 
  0.849059, 0.843153, 0.0190767, 0.0212137, 0.02749, 0.0242221, 
  0.0298034, 0.0214906, 0.0187124, 0.0210463, 0.0274287, 0.0298472, 
  0.0216341, 0.0310089, 0.0315455, 0.0302849, 0.0289047, 0.027891, 
  0.0274526, 0.0413453, 0.0442387, 0.0414053, 0.0399309, 0.0371629, 
  0.0414467, 0.0424573, 0.0421991, 0.041886, 0.0419839, 0.0425437, 
  0.0413204, 0.0441924, 0.0413508, 0.0393853, 0.0400774, 
  0.0375107}, {0.970932, 0.976391, 0.962685, 0.980143, 0.98687, 1., 
  0.969131, 0.975333, 0.962056, 0.986993, 0.999698, 0.78923, 0.79099, 
  0.790822, 0.792256, 0.793401, 0.793719, 0.833788, 0.837709, 
  0.841105, 0.848091, 0.848856, 0.749356, 0.751088, 0.751754, 
  0.753598, 0.754775, 0.755395, 0.854239, 0.851549, 0.848188, 
  0.845388, 0.840997, 0.835191, 0.0117991, 0.0139438, 0.0202792, 
  0.0170211, 0.0227314, 0.014768, 0.0113941, 0.0137437, 0.0202005, 
  0.0227975, 0.0149591, 0.0239622, 0.0245647, 0.0233716, 0.0220712, 
  0.0211536, 0.020852, 0.0332133, 0.0361913, 0.0334511, 0.0322207, 
  0.0296874, 0.0345362, 0.0356035, 0.0353996, 0.0351536, 0.0353327, 
  0.0360097, 0.0332649, 0.0362043, 0.0334315, 0.0315489, 0.0323181, 
  0.0299175}, {0.999596, 0.977141, 0.964615, 0.974613, 0.979857, 
  0.969131, 1., 0.977446, 0.964724, 0.979163, 0.967372, 0.811262, 
  0.811685, 0.810687, 0.811484, 0.81137, 0.810049, 0.839032, 0.839912,
   0.840572, 0.840624, 0.836857, 0.774244, 0.774348, 0.773656, 
  0.774181, 0.773473, 0.771789, 0.85222, 0.848521, 0.844838, 0.841912,
   0.836852, 0.830392, 0.0223384, 0.0248739, 0.0307979, 0.0279062, 
  0.0335286, 0.0245444, 0.0221732, 0.0248602, 0.0308126, 0.0334853, 
  0.0245129, 0.040636, 0.0410958, 0.0399678, 0.0387667, 0.0377376, 
  0.0371086, 0.0454812, 0.0482172, 0.0452808, 0.0435, 0.0403146, 
  0.051697, 0.0526626, 0.0525189, 0.0523508, 0.0524534, 0.0528809, 
  0.0447653, 0.0476752, 0.0449624, 0.0433359, 0.0439537, 
  0.0413385}, {0.977757, 0.999796, 0.970749, 0.98008, 0.985678, 
  0.975333, 0.977446, 1., 0.970715, 0.985151, 0.973919, 0.81254, 
  0.813262, 0.812461, 0.812981, 0.813135, 0.812173, 0.846453, 
  0.848052, 0.849362, 0.850638, 0.847824, 0.77717, 0.777772, 0.777528,
   0.778206, 0.778085, 0.777078, 0.860923, 0.857578, 0.854119, 
  0.851022, 0.846304, 0.840156, 0.0277465, 0.030365, 0.0361653, 
  0.0331934, 0.0387519, 0.0298424, 0.0274656, 0.0302688, 0.0361365, 
  0.0387565, 0.0299059, 0.0386727, 0.0390441, 0.0377692, 0.036393, 
  0.0352548, 0.0345362, 0.051, 0.0538448, 0.0510009, 0.0494835, 
  0.0464917, 0.0510122, 0.0520087, 0.0518605, 0.0516773, 0.0518367, 
  0.0523496, 0.0508367, 0.0536952, 0.0508905, 0.049085, 0.0497006, 
  0.0470062}, {0.965339, 0.970884, 0.999944, 0.966019, 0.971973, 
  0.962056, 0.964724, 0.970715, 1., 0.971616, 0.961023, 0.795715, 
  0.796672, 0.796067, 0.796824, 0.797156, 0.796657, 0.824489, 
  0.826798, 0.828816, 0.83197, 0.830625, 0.758058, 0.758969, 0.759039,
   0.760087, 0.760336, 0.759967, 0.841035, 0.837833, 0.834393, 
  0.83135, 0.826642, 0.820761, 0.022259, 0.0245727, 0.030621, 
  0.027484, 0.0329827, 0.0243409, 0.0220526, 0.0245201, 0.0306157, 
  0.0329678, 0.0243712, 0.0351498, 0.0355682, 0.0343798, 0.0330828, 
  0.0321662, 0.031709, 0.0419822, 0.0447725, 0.0418583, 0.0402615, 
  0.0373578, 0.0435739, 0.0443861, 0.044065, 0.043687, 0.0437047, 
  0.0440854, 0.0417906, 0.0446121, 0.0417474, 0.0398782, 0.0404635, 
  0.0378184}, {0.980964, 0.986202, 0.972238, 0.989658, 0.999931, 
  0.986993, 0.979163, 0.985151, 0.971616, 1., 0.986907, 0.79853, 
  0.800168, 0.799995, 0.801407, 0.802553, 0.802738, 0.841916, 
  0.845712, 0.849056, 0.85588, 0.856409, 0.759663, 0.761362, 0.762078,
   0.763966, 0.765206, 0.765786, 0.862275, 0.859473, 0.856091, 
  0.85327, 0.848859, 0.842927, 0.0183942, 0.0204772, 0.0268533, 
  0.0235145, 0.0290604, 0.0208188, 0.0180242, 0.0203034, 0.02679, 
  0.0291071, 0.0209677, 0.030365, 0.0308924, 0.029627, 0.0282176, 
  0.0272375, 0.0268372, 0.040761, 0.0436237, 0.0408075, 0.0393362, 
  0.0365968, 0.0407015, 0.0416989, 0.0414295, 0.0410868, 0.0411997, 
  0.0417771, 0.040746, 0.0435846, 0.0407567, 0.0387519, 0.0394782, 
  0.0369335}, {0.969853, 0.975462, 0.961906, 0.979582, 0.986499, 
  0.999698, 0.967372, 0.973919, 0.961023, 0.986907, 1., 0.780061, 
  0.781947, 0.78183, 0.783388, 0.784644, 0.78512, 0.830847, 0.835435, 
  0.839452, 0.848143, 0.849904, 0.741718, 0.743797, 0.744778, 
  0.747025, 0.748646, 0.749773, 0.853327, 0.850726, 0.847312, 
  0.844535, 0.840142, 0.834285, 0.0103306, 0.0123625, 0.0189047, 
  0.0154962, 0.0211344, 0.0133281, 0.00991284, 0.0121487, 0.0188216, 
  0.0212066, 0.0135312, 0.0225068, 0.0230938, 0.0218934, 0.0205349, 
  0.0196873, 0.0194671, 0.0319342, 0.03485, 0.0321483, 0.0309257, 
  0.0284538, 0.0328596, 0.0339007, 0.0336745, 0.0333674, 0.0335764, 
  0.0342901, 0.0320056, 0.0348773, 0.032136, 0.0301731, 0.0310137, 
  0.0286606}, {0.802414, 0.806014, 0.792327, 0.79999, 0.802809, 
  0.78923, 0.811262, 0.81254, 0.795715, 0.79853, 0.780061, 1., 
  0.998974, 0.998154, 0.99654, 0.995724, 0.991976, 0.765537, 0.756379,
   0.748681, 0.723818, 0.707339, 0.960379, 0.95769, 0.95522, 0.951939,
   0.948286, 0.94219, 0.749429, 0.744133, 0.74185, 0.73717, 0.732832, 
  0.728129, 0.0318494, 0.0295279, 0.0372683, 0.0361429, 0.0422546, 
  0.031988, 0.0317952, 0.0296094, 0.0373064, 0.0422107, 0.0319218, 
  0.0416563, 0.0412782, 0.0410723, 0.0411749, 0.0395677, 0.0378809, 
  0.0446768, 0.0473669, 0.0449164, 0.0445916, 0.0412754, 0.0523475, 
  0.0527831, 0.0534318, 0.0543646, 0.0542067, 0.0540597, 0.044956, 
  0.0475144, 0.0449856, 0.0446205, 0.0445761, 0.0413151}, {0.802963, 
  0.806827, 0.793334, 0.801312, 0.804388, 0.79099, 0.811685, 0.813262,
   0.796672, 0.800168, 0.781947, 0.998974, 1., 0.99874, 0.99746, 
  0.997053, 0.993737, 0.762951, 0.755689, 0.747638, 0.723646, 
  0.707724, 0.956498, 0.955203, 0.952362, 0.949245, 0.945793, 
  0.939931, 0.7475, 0.743972, 0.741082, 0.736497, 0.732327, 0.727781, 
  0.0307733, 0.0284934, 0.0362903, 0.0349888, 0.0411195, 0.030974, 
  0.0306979, 0.0285601, 0.0363213, 0.0410854, 0.0309267, 0.0406811, 
  0.0403578, 0.0401422, 0.0402775, 0.0387268, 0.0370699, 0.0431993, 
  0.0459286, 0.0434501, 0.0431893, 0.039904, 0.0512816, 0.051751, 
  0.052385, 0.0533345, 0.0532097, 0.0530764, 0.0434609, 0.0460681, 
  0.0435165, 0.0431707, 0.0431715, 0.0399333}, {0.801987, 0.806047, 
  0.792744, 0.800928, 0.804194, 0.790822, 0.810687, 0.812461, 
  0.796067, 0.799995, 0.78183, 0.998154, 0.99874, 1., 0.997702, 
  0.997684, 0.994741, 0.759714, 0.751962, 0.746282, 0.721614, 
  0.706085, 0.952253, 0.950535, 0.949373, 0.945411, 0.942087, 
  0.936363, 0.744685, 0.740539, 0.739924, 0.73411, 0.730069, 0.725637,
   0.0299949, 0.0277871, 0.0355965, 0.0340655, 0.0402512, 0.0302971, 
  0.0298951, 0.0278345, 0.0356175, 0.0402309, 0.0302779, 0.0399031, 
  0.039629, 0.0392945, 0.0395037, 0.0379503, 0.0362865, 0.0429074, 
  0.0457709, 0.0431798, 0.0431022, 0.0399062, 0.0503377, 0.0508502, 
  0.0514038, 0.0524175, 0.0523014, 0.0521767, 0.0433204, 0.0460166, 
  0.0433008, 0.0430256, 0.043022, 0.039803}, {0.802892, 0.806653, 
  0.793549, 0.801992, 0.805549, 0.792256, 0.811484, 0.812981, 
  0.796824, 0.801407, 0.783388, 0.99654, 0.99746, 0.997702, 1., 
  0.998415, 0.995924, 0.756473, 0.749002, 0.742304, 0.72046, 0.705418,
   0.94657, 0.944952, 0.942934, 0.942068, 0.937445, 0.931868, 
  0.742071, 0.73804, 0.73618, 0.733951, 0.728591, 0.724255, 0.0278274,
   0.0257078, 0.0334346, 0.0317785, 0.0380253, 0.028266, 0.0276854, 
  0.0257247, 0.03344, 0.0380235, 0.0282834, 0.037355, 0.037165, 
  0.0369675, 0.0371243, 0.035618, 0.0340162, 0.0399365, 0.0428561, 
  0.0403676, 0.040304, 0.037194, 0.0477122, 0.0482802, 0.0489268, 
  0.0498935, 0.0498026, 0.0497146, 0.0404056, 0.0431461, 0.040515, 
  0.0401738, 0.0401897, 0.0370119}, {0.802881, 0.806883, 0.793924, 
  0.80277, 0.806645, 0.793401, 0.81137, 0.813135, 0.797156, 0.802553, 
  0.784644, 0.995724, 0.997053, 0.997684, 0.998415, 1., 0.997464, 
  0.752811, 0.745697, 0.739376, 0.719109, 0.704117, 0.940988, 
  0.939503, 0.937608, 0.935456, 0.932857, 0.927058, 0.73927, 0.735364,
   0.733596, 0.730011, 0.726812, 0.722031, 0.027723, 0.0256863, 
  0.0334726, 0.0315418, 0.037811, 0.028202, 0.0275518, 0.0256827, 
  0.0334678, 0.0378231, 0.0282463, 0.0364863, 0.0363797, 0.036181, 
  0.0363938, 0.0349064, 0.0333448, 0.0393099, 0.0423198, 0.0398679, 
  0.0399341, 0.0369254, 0.0461531, 0.0467622, 0.0473858, 0.0483714, 
  0.0482654, 0.0481778, 0.0399721, 0.0427494, 0.0400902, 0.0397272, 
  0.0397321, 0.036552}, {0.801696, 0.806023, 0.793483, 0.80261, 
  0.806757, 0.793719, 0.810049, 0.812173, 0.796657, 0.802738, 0.78512,
   0.991976, 0.993737, 0.994741, 0.995924, 0.997464, 1., 0.748646, 
  0.741993, 0.736119, 0.71653, 0.706733, 0.933022, 0.931734, 0.930003,
   0.928052, 0.92528, 0.922931, 0.736054, 0.732357, 0.730721, 
  0.727316, 0.72377, 0.723492, 0.0268431, 0.0249693, 0.0326351, 
  0.0305328, 0.0368309, 0.027539, 0.0266521, 0.0249491, 0.0326216, 
  0.0368555, 0.0276078, 0.0358199, 0.035816, 0.03562, 0.0358661, 
  0.0344405, 0.0329418, 0.037657, 0.040727, 0.0383345, 0.0385488, 
  0.0356903, 0.0450515, 0.04572, 0.0463284, 0.0473216, 0.0472401, 
  0.0471785, 0.038502, 0.0412913, 0.0386301, 0.0382693, 0.0382573, 
  0.0351185}, {0.837945, 0.845397, 0.823965, 0.838952, 0.843103, 
  0.833788, 0.839032, 0.846453, 0.824489, 0.841916, 0.830847, 
  0.765537, 0.762951, 0.759714, 0.756473, 0.752811, 0.748646, 1., 
  0.998594, 0.996747, 0.988236, 0.977911, 0.771219, 0.770384, 0.76921,
   0.768144, 0.76647, 0.76406, 0.995266, 0.99416, 0.993908, 0.993005, 
  0.993143, 0.990661, 0.0426449, 0.0455637, 0.0501238, 0.0518643, 
  0.0544774, 0.0453533, 0.042748, 0.0458132, 0.0502735, 0.0542241, 
  0.044939, 0.0573958, 0.0571892, 0.055215, 0.054454, 0.0514451, 
  0.0501438, 0.0668573, 0.0693915, 0.0651556, 0.0616417, 0.0577232, 
  0.0710702, 0.0715811, 0.0708541, 0.0710442, 0.0697283, 0.0696859, 
  0.0653559, 0.0682693, 0.0645155, 0.0633719, 0.0624948, 
  0.0596483}, {0.839559, 0.847521, 0.826551, 0.841909, 0.846582, 
  0.837709, 0.839912, 0.848052, 0.826798, 0.845712, 0.835435, 
  0.756379, 0.755689, 0.751962, 0.749002, 0.745697, 0.741993, 
  0.998594, 1., 0.998469, 0.992594, 0.983874, 0.762159, 0.76297, 
  0.761778, 0.761285, 0.760294, 0.758696, 0.996608, 0.997577, 
  0.996696, 0.995909, 0.996255, 0.99394, 0.0413793, 0.0441213, 
  0.048869, 0.0504443, 0.0530389, 0.0442215, 0.0414346, 0.0443331, 
  0.0490011, 0.0528049, 0.0438471, 0.0556457, 0.0554967, 0.0535158, 
  0.0527178, 0.0497669, 0.0485936, 0.0650703, 0.0676379, 0.0634269, 
  0.0599621, 0.0561764, 0.0692747, 0.0698265, 0.0690918, 0.0692524, 
  0.0679768, 0.0680277, 0.0636209, 0.0665564, 0.0628092, 0.0615836, 
  0.0607864, 0.0580322}, {0.84088, 0.849311, 0.828824, 0.844468, 
  0.849633, 0.841105, 0.840572, 0.849362, 0.828816, 0.849056, 
  0.839452, 0.748681, 0.747638, 0.746282, 0.742304, 0.739376, 
  0.736119, 0.996747, 0.998469, 1., 0.995362, 0.9882, 0.753871, 
  0.754699, 0.755494, 0.754624, 0.7543, 0.753476, 0.997498, 0.99799, 
  0.999304, 0.997283, 0.997782, 0.995584, 0.0390048, 0.0415197, 
  0.0464677, 0.0478061, 0.0504796, 0.0420447, 0.0390321, 0.0417051, 
  0.0465878, 0.0502602, 0.0417009, 0.0533587, 0.0532653, 0.0511633, 
  0.0503712, 0.0474619, 0.0463996, 0.0634637, 0.0660699, 0.0618367, 
  0.0585174, 0.0548883, 0.0666978, 0.067286, 0.0664556, 0.0666154, 
  0.0653637, 0.0654914, 0.0621527, 0.0650864, 0.0612687, 0.0600103, 
  0.0592851, 0.0566199}, {0.842784, 0.851922, 0.832685, 0.849188, 
  0.855649, 0.848091, 0.840624, 0.850638, 0.83197, 0.85588, 0.848143, 
  0.723818, 0.723646, 0.721614, 0.72046, 0.719109, 0.71653, 0.988236, 
  0.992594, 0.995362, 1., 0.996458, 0.727167, 0.729273, 0.730335, 
  0.732306, 0.734063, 0.734833, 0.996403, 0.997436, 0.997504, 
  0.997642, 0.999044, 0.996565, 0.0327813, 0.0348305, 0.0401846, 
  0.0410762, 0.0437611, 0.0362216, 0.0327211, 0.0349409, 0.0402712, 
  0.0435799, 0.0359543, 0.0462676, 0.0463651, 0.0443721, 0.0434367, 
  0.0406979, 0.0400313, 0.0561918, 0.0588846, 0.054827, 0.0515791, 
  0.0483223, 0.0584489, 0.0591177, 0.0582984, 0.0582788, 0.0570631, 
  0.0573892, 0.0551367, 0.0580908, 0.0543626, 0.0527654, 0.0522221, 
  0.0497671}, {0.84007, 0.849867, 0.831744, 0.848539, 0.855708, 
  0.848856, 0.836857, 0.847824, 0.830625, 0.856409, 0.849904, 
  0.707339, 0.707724, 0.706085, 0.705418, 0.704117, 0.706733, 
  0.977911, 0.983874, 0.9882, 0.996458, 1., 0.709839, 0.712763, 
  0.714581, 0.717439, 0.719862, 0.725006, 0.990557, 0.991941, 
  0.992078, 0.992385, 0.993454, 0.995532, 0.0289771, 0.030759, 
  0.0362845, 0.0369318, 0.0396326, 0.0327629, 0.0288759, 0.0308299, 
  0.0363528, 0.0394741, 0.0325407, 0.0428618, 0.0430695, 0.0410906, 
  0.0401069, 0.0375103, 0.0370765, 0.0514446, 0.054164, 0.050223, 
  0.04714, 0.0441698, 0.0543409, 0.055059, 0.0542141, 0.0541222, 
  0.052967, 0.0534205, 0.0506332, 0.0535486, 0.0498554, 0.0481222, 
  0.0476658, 0.0453495}, {0.767515, 0.772073, 0.755382, 0.762557, 
  0.763181, 0.749356, 0.774244, 0.77717, 0.758058, 0.759663, 0.741718,
   0.960379, 0.956498, 0.952253, 0.94657, 0.940988, 0.933022, 
  0.771219, 0.762159, 0.753871, 0.727167, 0.709839, 1., 0.999369, 
  0.998644, 0.997261, 0.995881, 0.992336, 0.75366, 0.748784, 0.746373,
   0.741862, 0.737113, 0.732805, 0.0369427, 0.0319586, 0.0398644, 
  0.0418363, 0.0472852, 0.0353668, 0.037245, 0.0323037, 0.0400331, 
  0.0470682, 0.0349453, 0.0507174, 0.0492417, 0.0488414, 0.0484462, 
  0.0467483, 0.045255, 0.0518376, 0.0534269, 0.0503941, 0.0486117, 
  0.0445073, 0.0647989, 0.0644706, 0.0650212, 0.0656191, 0.065443, 
  0.0654668, 0.0504807, 0.0523759, 0.0498158, 0.049204, 0.0493656, 
  0.0462126}, {0.768011, 0.772952, 0.756438, 0.763866, 0.764714, 
  0.751088, 0.774348, 0.777772, 0.758969, 0.761362, 0.743797, 0.95769,
   0.955203, 0.950535, 0.944952, 0.939503, 0.931734, 0.770384, 
  0.76297, 0.754699, 0.729273, 0.712763, 0.999369, 1., 0.999265, 
  0.998285, 0.997381, 0.994386, 0.754076, 0.750526, 0.747692, 
  0.743269, 0.738647, 0.734496, 0.0357651, 0.0305547, 0.0386204, 
  0.0405728, 0.0460526, 0.0342163, 0.036062, 0.0308951, 0.0387873, 
  0.0458375, 0.0337976, 0.0498349, 0.048363, 0.0479504, 0.0475467, 
  0.0458989, 0.0444813, 0.0505007, 0.0520783, 0.0490067, 0.0472145, 
  0.043127, 0.0639077, 0.0635748, 0.0641073, 0.0646892, 0.0645389, 
  0.0646064, 0.0490787, 0.050983, 0.0484055, 0.0477668, 0.0479917, 
  0.0448772}, {0.767658, 0.772951, 0.756637, 0.764243, 0.765282, 
  0.751754, 0.773656, 0.777528, 0.759039, 0.762078, 0.744778, 0.95522,
   0.952362, 0.949373, 0.942934, 0.937608, 0.930003, 0.76921, 
  0.761778, 0.755494, 0.730335, 0.714581, 0.998644, 0.999265, 1., 
  0.998729, 0.99828, 0.995798, 0.754087, 0.75017, 0.748961, 0.743689, 
  0.73917, 0.735149, 0.0347229, 0.0292885, 0.0374983, 0.0393911, 
  0.0449347, 0.0332389, 0.0350117, 0.0296206, 0.0376614, 0.0447246, 
  0.0328301, 0.0490246, 0.0475546, 0.0470524, 0.0466693, 0.04503, 
  0.0436676, 0.0499299, 0.0515652, 0.0483949, 0.0466788, 0.0426526, 
  0.0630234, 0.0626933, 0.0631607, 0.0637595, 0.0636172, 0.0637281, 
  0.0485653, 0.0505084, 0.0478125, 0.0471802, 0.0474356, 
  0.0443582}, {0.768626, 0.773948, 0.757854, 0.765673, 0.766978, 
  0.753598, 0.774181, 0.778206, 0.760087, 0.763966, 0.747025, 
  0.951939, 0.949245, 0.945411, 0.942068, 0.935456, 0.928052, 
  0.768144, 0.761285, 0.754624, 0.732306, 0.717439, 0.997261, 
  0.998285, 0.998729, 1., 0.999046, 0.997141, 0.754463, 0.750711, 
  0.748632, 0.745922, 0.740484, 0.73659, 0.0326352, 0.0269486, 
  0.0352543, 0.0371784, 0.0427944, 0.0312422, 0.0329049, 0.0272653, 
  0.0354099, 0.0425918, 0.0308477, 0.0469316, 0.045483, 0.0450724, 
  0.0446169, 0.0430219, 0.0417717, 0.0474091, 0.0490417, 0.0459227, 
  0.0441552, 0.0401868, 0.060924, 0.0606014, 0.0611259, 0.0616596, 
  0.0615366, 0.0617159, 0.0460275, 0.0479747, 0.0453364, 0.0446082, 
  0.0449148, 0.0418926}, {0.768415, 0.774179, 0.758289, 0.766418, 
  0.768009, 0.754775, 0.773473, 0.778085, 0.760336, 0.765206, 
  0.748646, 0.948286, 0.945793, 0.942087, 0.937445, 0.932857, 0.92528,
   0.76647, 0.760294, 0.7543, 0.734063, 0.719862, 0.995881, 0.997381, 
  0.99828, 0.999046, 1., 0.99849, 0.754543, 0.750978, 0.748982, 
  0.745342, 0.741447, 0.737312, 0.031919, 0.0259252, 0.0344472, 
  0.0363212, 0.0419837, 0.030549, 0.0321812, 0.0262349, 0.0346001, 
  0.0417842, 0.0301595, 0.0459817, 0.0445476, 0.0441298, 0.0436745, 
  0.0421045, 0.0409623, 0.0464692, 0.0481146, 0.0449971, 0.0432495, 
  0.039349, 0.0595379, 0.0592067, 0.0597044, 0.0602153, 0.0600821, 
  0.0603106, 0.0451566, 0.0470967, 0.0444368, 0.0436378, 0.043979, 
  0.0409862}, {0.767281, 0.773564, 0.758128, 0.766479, 0.768348, 
  0.755395, 0.771789, 0.777078, 0.759967, 0.765786, 0.749773, 0.94219,
   0.939931, 0.936363, 0.931868, 0.927058, 0.922931, 0.76406, 
  0.758696, 0.753476, 0.734833, 0.725006, 0.992336, 0.994386, 
  0.995798, 0.997141, 0.99849, 1., 0.754102, 0.750794, 0.748919, 
  0.74544, 0.741327, 0.740441, 0.0304999, 0.0242369, 0.0328658, 
  0.0347503, 0.0404742, 0.0292989, 0.0307594, 0.0245408, 0.0330162, 
  0.0402777, 0.0289145, 0.0450126, 0.0436128, 0.0431922, 0.0427233, 
  0.0412099, 0.0401999, 0.0446295, 0.0462721, 0.0431755, 0.0414679, 
  0.0376783, 0.0582788, 0.0579554, 0.0584317, 0.0589119, 0.0587959, 
  0.0590961, 0.0433877, 0.0453065, 0.0426438, 0.0417879, 0.0421619, 
  0.0392323}, {0.853396, 0.86149, 0.841365, 0.856954, 0.862496, 
  0.854239, 0.85222, 0.860923, 0.841035, 0.862275, 0.853327, 0.749429,
   0.7475, 0.744685, 0.742071, 0.73927, 0.736054, 0.995266, 0.996608, 
  0.997498, 0.996403, 0.990557, 0.75366, 0.754076, 0.754087, 0.754463,
   0.754543, 0.754102, 1., 0.998945, 0.998286, 0.997139, 0.997071, 
  0.994172, 0.0355161, 0.037722, 0.0432001, 0.044156, 0.0467463, 
  0.0385381, 0.0355134, 0.0378748, 0.0433083, 0.0465445, 0.0382256, 
  0.0499043, 0.0497981, 0.0478367, 0.0468492, 0.0441697, 0.0432681, 
  0.0603724, 0.062903, 0.0588719, 0.0555959, 0.0520995, 0.062789, 
  0.0633394, 0.0625799, 0.0625596, 0.0614346, 0.0616349, 0.0591704, 
  0.0619978, 0.0583474, 0.0568325, 0.0563123, 0.0537145}, {0.849783, 
  0.858207, 0.838196, 0.85398, 0.859653, 0.851549, 0.848521, 0.857578,
   0.837833, 0.859473, 0.850726, 0.744133, 0.743972, 0.740539, 
  0.73804, 0.735364, 0.732357, 0.99416, 0.997577, 0.99799, 0.997436, 
  0.991941, 0.748784, 0.750526, 0.75017, 0.750711, 0.750978, 0.750794,
   0.998945, 1., 0.998813, 0.997857, 0.99806, 0.995458, 0.0362127, 
  0.0384505, 0.0438477, 0.0448625, 0.0474303, 0.0392834, 0.036192, 
  0.038593, 0.04395, 0.0472335, 0.0389824, 0.0502008, 0.0501252, 
  0.0481578, 0.0472008, 0.0444858, 0.0436, 0.0603087, 0.0628748, 
  0.0588129, 0.0555208, 0.052041, 0.0632363, 0.0638161, 0.0630598, 
  0.0630705, 0.0619296, 0.0621531, 0.0590759, 0.0619503, 0.058279, 
  0.0567899, 0.0562456, 0.0536712}, {0.846009, 0.854687, 0.834726, 
  0.850594, 0.856298, 0.848188, 0.844838, 0.854119, 0.834393, 
  0.856091, 0.847312, 0.74185, 0.741082, 0.739924, 0.73618, 0.733596, 
  0.730721, 0.993908, 0.996696, 0.999304, 0.997504, 0.992078, 
  0.746373, 0.747692, 0.748961, 0.748632, 0.748982, 0.748919, 
  0.998286, 0.998813, 1., 0.997871, 0.998294, 0.995947, 0.0362055, 
  0.0384536, 0.0437464, 0.0447837, 0.0474381, 0.0393711, 0.0361917, 
  0.0386015, 0.0438504, 0.0472389, 0.0390671, 0.0503963, 0.0503429, 
  0.0482484, 0.047373, 0.0445897, 0.0436816, 0.0608712, 0.0634776, 
  0.0593254, 0.0561021, 0.0526397, 0.0634036, 0.0640068, 0.0631646, 
  0.063245, 0.0620647, 0.0622844, 0.0596801, 0.062581, 0.0588037, 
  0.0574058, 0.0568147, 0.0542467}, {0.843089, 0.851599, 0.831691, 
  0.847715, 0.853467, 0.845388, 0.841912, 0.851022, 0.83135, 0.85327, 
  0.844535, 0.73717, 0.736497, 0.73411, 0.733951, 0.730011, 0.727316, 
  0.993005, 0.995909, 0.997283, 0.997642, 0.992385, 0.741862, 
  0.743269, 0.743689, 0.745922, 0.745342, 0.74544, 0.997139, 0.997857,
   0.997871, 1., 0.99852, 0.996439, 0.0353432, 0.0376294, 0.0426995, 
  0.043868, 0.0465634, 0.0385271, 0.0353409, 0.0377886, 0.0428089, 
  0.0463552, 0.0382043, 0.049135, 0.0491289, 0.0471213, 0.0462248, 
  0.0433959, 0.0425202, 0.0586261, 0.0612441, 0.0570915, 0.053686, 
  0.0501776, 0.0623438, 0.0629715, 0.0621802, 0.0622294, 0.0609977, 
  0.0612204, 0.0573164, 0.0602649, 0.0565273, 0.0550837, 0.0544474, 
  0.0518875}, {0.83801, 0.846867, 0.826978, 0.843232, 0.849059, 
  0.840997, 0.836852, 0.846304, 0.826642, 0.848859, 0.840142, 
  0.732832, 0.732327, 0.730069, 0.728591, 0.726812, 0.72377, 0.993143,
   0.996255, 0.997782, 0.999044, 0.993454, 0.737113, 0.738647, 
  0.73917, 0.740484, 0.741447, 0.741327, 0.997071, 0.99806, 0.998294, 
  0.99852, 1., 0.997693, 0.036146, 0.0384995, 0.0434625, 0.0447061, 
  0.0474265, 0.0394345, 0.0361346, 0.0386545, 0.0435684, 0.0472209, 
  0.0391195, 0.0498758, 0.049924, 0.0479144, 0.0470738, 0.0441867, 
  0.0433378, 0.0593968, 0.0620886, 0.0579284, 0.0545637, 0.0511044, 
  0.0624897, 0.0631412, 0.0623322, 0.0624058, 0.0611089, 0.0613287, 
  0.0581936, 0.0611875, 0.0574065, 0.0559718, 0.055275, 
  0.0527039}, {0.831455, 0.840653, 0.821065, 0.837353, 0.843153, 
  0.835191, 0.830392, 0.840156, 0.820761, 0.842927, 0.834285, 
  0.728129, 0.727781, 0.725637, 0.724255, 0.722031, 0.723492, 
  0.990661, 0.99394, 0.995584, 0.996565, 0.995532, 0.732805, 0.734496,
   0.735149, 0.73659, 0.737312, 0.740441, 0.994172, 0.995458, 
  0.995947, 0.996439, 0.997693, 1., 0.0363373, 0.0387671, 0.0434657, 
  0.0448723, 0.0476641, 0.0397885, 0.0363419, 0.0389348, 0.0435762, 
  0.0474523, 0.039462, 0.0507828, 0.050882, 0.0488596, 0.0480761, 
  0.0451569, 0.044328, 0.0585637, 0.0612819, 0.0571094, 0.0537646, 
  0.0503471, 0.0632452, 0.0639264, 0.0631004, 0.0632087, 0.0618791, 
  0.0621049, 0.0574215, 0.0604266, 0.0566131, 0.0552268, 0.0544435, 
  0.0518731}, {0.0207099, 0.0265844, 0.0216613, 0.0173619, 0.0190767, 
  0.0117991, 0.0223384, 0.0277465, 0.022259, 0.0183942, 0.0103306, 
  0.0318494, 0.0307733, 0.0299949, 0.0278274, 0.027723, 0.0268431, 
  0.0426449, 0.0413793, 0.0390048, 0.0327813, 0.0289771, 0.0369427, 
  0.0357651, 0.0347229, 0.0326352, 0.031919, 0.0304999, 0.0355161, 
  0.0362127, 0.0362055, 0.0353432, 0.036146, 0.0363373, 1., 0.977686, 
  0.981224, 0.974863, 0.975607, 0.972168, 0.999701, 0.977448, 
  0.981138, 0.975406, 0.971503, 0.859061, 0.857397, 0.858689, 
  0.857793, 0.858866, 0.858308, 0.884458, 0.884849, 0.88982, 0.894619,
   0.895365, 0.823986, 0.824627, 0.828235, 0.830243, 0.833864, 
  0.83621, 0.898339, 0.894051, 0.894359, 0.891084, 0.890457, 
  0.88773}, {0.023117, 0.0291111, 0.0239269, 0.019543, 0.0212137, 
  0.0139438, 0.0248739, 0.030365, 0.0245727, 0.0204772, 0.0123625, 
  0.0295279, 0.0284934, 0.0277871, 0.0257078, 0.0256863, 0.0249693, 
  0.0455637, 0.0441213, 0.0415197, 0.0348305, 0.030759, 0.0319586, 
  0.0305547, 0.0292885, 0.0269486, 0.0259252, 0.0242369, 0.037722, 
  0.0384505, 0.0384536, 0.0376294, 0.0384995, 0.0387671, 0.977686, 1.,
   0.978874, 0.979133, 0.974422, 0.971267, 0.976937, 0.999853, 
  0.978715, 0.974302, 0.970778, 0.86407, 0.862568, 0.864364, 0.863626,
   0.864958, 0.864644, 0.889325, 0.88987, 0.895264, 0.900538, 0.90151,
   0.826218, 0.826926, 0.830861, 0.832945, 0.836701, 0.839178, 
  0.903353, 0.899185, 0.899871, 0.896741, 0.896289, 
  0.893676}, {0.0292891, 0.0350898, 0.0300664, 0.02569, 0.02749, 
  0.0202792, 0.0307979, 0.0361653, 0.030621, 0.0268533, 0.0189047, 
  0.0372683, 0.0362903, 0.0355965, 0.0334346, 0.0334726, 0.0326351, 
  0.0501238, 0.048869, 0.0464677, 0.0401846, 0.0362845, 0.0398644, 
  0.0386204, 0.0374983, 0.0352543, 0.0344472, 0.0328658, 0.0432001, 
  0.0438477, 0.0437464, 0.0426995, 0.0434625, 0.0434657, 0.981224, 
  0.978874, 1., 0.977095, 0.972683, 0.970032, 0.980586, 0.978573, 
  0.99996, 0.97256, 0.969536, 0.861247, 0.860102, 0.861948, 0.861872, 
  0.863628, 0.863815, 0.886964, 0.887895, 0.89336, 0.899706, 0.90123, 
  0.819566, 0.820435, 0.824299, 0.826762, 0.830686, 0.833387, 
  0.901547, 0.897614, 0.898186, 0.895464, 0.895189, 
  0.892805}, {0.0262369, 0.0320041, 0.0268678, 0.0224936, 0.0242221, 
  0.0170211, 0.0279062, 0.0331934, 0.027484, 0.0235145, 0.0154962, 
  0.0361429, 0.0349888, 0.0340655, 0.0317785, 0.0315418, 0.0305328, 
  0.0518643, 0.0504443, 0.0478061, 0.0410762, 0.0369318, 0.0418363, 
  0.0405728, 0.0393911, 0.0371784, 0.0363212, 0.0347503, 0.044156, 
  0.0448625, 0.0447837, 0.043868, 0.0447061, 0.0448723, 0.974863, 
  0.979133, 0.977095, 1., 0.980166, 0.974862, 0.973789, 0.978582, 
  0.97681, 0.980159, 0.974648, 0.85334, 0.852238, 0.854264, 0.8541, 
  0.855958, 0.856251, 0.88545, 0.886833, 0.892871, 0.900299, 0.902558,
   0.812792, 0.813909, 0.818144, 0.82081, 0.825125, 0.828263, 
  0.901193, 0.897375, 0.898137, 0.895388, 0.895278, 
  0.893045}, {0.0317703, 0.0375016, 0.0323347, 0.0280673, 0.0298034, 
  0.0227314, 0.0335286, 0.0387519, 0.0329827, 0.0290604, 0.0211344, 
  0.0422546, 0.0411195, 0.0402512, 0.0380253, 0.037811, 0.0368309, 
  0.0544774, 0.0530389, 0.0504796, 0.0437611, 0.0396326, 0.0472852, 
  0.0460526, 0.0449347, 0.0427944, 0.0419837, 0.0404742, 0.0467463, 
  0.0474303, 0.0474381, 0.0465634, 0.0474265, 0.0476641, 0.975607, 
  0.974422, 0.972683, 0.980166, 1., 0.988991, 0.974428, 0.973739, 
  0.972327, 0.999953, 0.988771, 0.850748, 0.849865, 0.852246, 
  0.852273, 0.854516, 0.855202, 0.877093, 0.878792, 0.885149, 
  0.893539, 0.896445, 0.806029, 0.8072, 0.81159, 0.814296, 0.818767, 
  0.822082, 0.893796, 0.890023, 0.890789, 0.888107, 0.888072, 
  0.885948}, {0.0229156, 0.0286934, 0.0237474, 0.0196346, 0.0214906, 
  0.014768, 0.0245444, 0.0298424, 0.0243409, 0.0208188, 0.0133281, 
  0.031988, 0.030974, 0.0302971, 0.028266, 0.028202, 0.027539, 
  0.0453533, 0.0442215, 0.0420447, 0.0362216, 0.0327629, 0.0353668, 
  0.0342163, 0.0332389, 0.0312422, 0.030549, 0.0292989, 0.0385381, 
  0.0392834, 0.0393711, 0.0385271, 0.0394345, 0.0397885, 0.972168, 
  0.971267, 0.970032, 0.974862, 0.988991, 1., 0.970814, 0.970461, 
  0.969612, 0.989065, 0.999792, 0.852299, 0.851663, 0.854268, 
  0.854535, 0.857026, 0.857905, 0.874873, 0.877066, 0.883903, 
  0.893478, 0.897059, 0.807538, 0.809034, 0.813752, 0.816819, 
  0.821684, 0.82538, 0.892696, 0.889104, 0.889979, 0.887432, 0.887493,
   0.885432}, {0.0205299, 0.0262911, 0.0214501, 0.0170429, 0.0187124, 
  0.0113941, 0.0221732, 0.0274656, 0.0220526, 0.0180242, 0.00991284, 
  0.0317952, 0.0306979, 0.0298951, 0.0276854, 0.0275518, 0.0266521, 
  0.042748, 0.0414346, 0.0390321, 0.0327211, 0.0288759, 0.037245, 
  0.036062, 0.0350117, 0.0329049, 0.0321812, 0.0307594, 0.0355134, 
  0.036192, 0.0361917, 0.0353409, 0.0361346, 0.0363419, 0.999701, 
  0.976937, 0.980586, 0.973789, 0.974428, 0.970814, 1., 0.97711, 
  0.980716, 0.973994, 0.96966, 0.866044, 0.864302, 0.865455, 0.864442,
   0.86532, 0.86464, 0.885459, 0.885305, 0.889745, 0.893147, 0.893099,
   0.829903, 0.830278, 0.833557, 0.835228, 0.838412, 0.840337, 
  0.897645, 0.893305, 0.893642, 0.890405, 0.889724, 
  0.887058}, {0.0230877, 0.0290023, 0.023869, 0.0194104, 0.0210463, 
  0.0137437, 0.0248602, 0.0302688, 0.0245201, 0.0203034, 0.0121487, 
  0.0296094, 0.0285601, 0.0278345, 0.0257247, 0.0256827, 0.0249491, 
  0.0458132, 0.0443331, 0.0417051, 0.0349409, 0.0308299, 0.0323037, 
  0.0308951, 0.0296206, 0.0272653, 0.0262349, 0.0245408, 0.0378748, 
  0.038593, 0.0386015, 0.0377886, 0.0386545, 0.0389348, 0.977448, 
  0.999853, 0.978573, 0.978582, 0.973739, 0.970461, 0.97711, 1., 
  0.978564, 0.973456, 0.969628, 0.869203, 0.867643, 0.869341, 
  0.868515, 0.869706, 0.869299, 0.890347, 0.890505, 0.895523, 
  0.899804, 0.900207, 0.830667, 0.831187, 0.834894, 0.836738, 
  0.840187, 0.842368, 0.903174, 0.898968, 0.899676, 0.896568, 
  0.896079, 0.893505}, {0.0292987, 0.0350565, 0.0300595, 0.0256467, 
  0.0274287, 0.0202005, 0.0308126, 0.0361365, 0.0306157, 0.02679, 
  0.0188216, 0.0373064, 0.0363213, 0.0356175, 0.03344, 0.0334678, 
  0.0326216, 0.0502735, 0.0490011, 0.0465878, 0.0402712, 0.0363528, 
  0.0400331, 0.0387873, 0.0376614, 0.0354099, 0.0346001, 0.0330162, 
  0.0433083, 0.04395, 0.0438504, 0.0428089, 0.0435684, 0.0435762, 
  0.981138, 0.978715, 0.99996, 0.97681, 0.972327, 0.969612, 0.980716, 
  0.978564, 1., 0.972118, 0.968936, 0.863952, 0.862778, 0.86457, 
  0.864449, 0.866131, 0.86627, 0.887519, 0.888246, 0.893511, 0.899332,
   0.900554, 0.82192, 0.822691, 0.826432, 0.828769, 0.832532, 
  0.835076, 0.901468, 0.897515, 0.898096, 0.895387, 0.895093, 
  0.892729}, {0.0317339, 0.0375119, 0.0323221, 0.0280896, 0.0298472, 
  0.0227975, 0.0334853, 0.0387565, 0.0329678, 0.0291071, 0.0212066, 
  0.0422107, 0.0410854, 0.0402309, 0.0380235, 0.0378231, 0.0368555, 
  0.0542241, 0.0528049, 0.0502602, 0.0435799, 0.0394741, 0.0470682, 
  0.0458375, 0.0447246, 0.0425918, 0.0417842, 0.0402777, 0.0465445, 
  0.0472335, 0.0472389, 0.0463552, 0.0472209, 0.0474523, 0.975406, 
  0.974302, 0.97256, 0.980159, 0.999953, 0.989065, 0.973994, 0.973456,
   0.972118, 1., 0.989042, 0.847542, 0.846696, 0.849142, 0.849228, 
  0.851557, 0.852303, 0.876153, 0.878079, 0.88466, 0.893639, 0.896884,
   0.803124, 0.804401, 0.808926, 0.811772, 0.81642, 0.819907, 
  0.893556, 0.889808, 0.890567, 0.887877, 0.887864, 
  0.885722}, {0.0228977, 0.0287686, 0.023782, 0.0197323, 0.0216341, 
  0.0149591, 0.0245129, 0.0299059, 0.0243712, 0.0209677, 0.0135312, 
  0.0319218, 0.0309267, 0.0302779, 0.0282834, 0.0282463, 0.0276078, 
  0.044939, 0.0438471, 0.0417009, 0.0359543, 0.0325407, 0.0349453, 
  0.0337976, 0.0328301, 0.0308477, 0.0301595, 0.0289145, 0.0382256, 
  0.0389824, 0.0390671, 0.0382043, 0.0391195, 0.039462, 0.971503, 
  0.970778, 0.969536, 0.974648, 0.988771, 0.999792, 0.96966, 0.969628,
   0.968936, 0.989042, 1., 0.84525, 0.844693, 0.847439, 0.847836, 
  0.850509, 0.851522, 0.872576, 0.87525, 0.882562, 0.893387, 0.897691,
   0.801047, 0.802766, 0.807767, 0.811131, 0.816364, 0.820425, 
  0.891881, 0.88834, 0.889202, 0.886642, 0.886751, 
  0.884656}, {0.0390939, 0.0375953, 0.0345964, 0.0319016, 0.0310089, 
  0.0239622, 0.040636, 0.0386727, 0.0351498, 0.030365, 0.0225068, 
  0.0416563, 0.0406811, 0.0399031, 0.037355, 0.0364863, 0.0358199, 
  0.0573958, 0.0556457, 0.0533587, 0.0462676, 0.0428618, 0.0507174, 
  0.0498349, 0.0490246, 0.0469316, 0.0459817, 0.0450126, 0.0499043, 
  0.0502008, 0.0503963, 0.049135, 0.0498758, 0.0507828, 0.859061, 
  0.86407, 0.861247, 0.85334, 0.850748, 0.852299, 0.866044, 0.869203, 
  0.863952, 0.847542, 0.84525, 1., 0.998747, 0.997508, 0.994965, 
  0.994509, 0.99217, 0.845764, 0.839164, 0.835588, 0.820824, 0.809368,
   0.955095, 0.953593, 0.952712, 0.950562, 0.949661, 0.946847, 
  0.834688, 0.830757, 0.83075, 0.828091, 0.82734, 
  0.824649}, {0.0395188, 0.0379466, 0.0350047, 0.0323299, 0.0315455, 
  0.0245647, 0.0410958, 0.0390441, 0.0355682, 0.0308924, 0.0230938, 
  0.0412782, 0.0403578, 0.039629, 0.037165, 0.0363797, 0.035816, 
  0.0571892, 0.0554967, 0.0532653, 0.0463651, 0.0430695, 0.0492417, 
  0.048363, 0.0475546, 0.045483, 0.0445476, 0.0436128, 0.0497981, 
  0.0501252, 0.0503429, 0.0491289, 0.049924, 0.050882, 0.857397, 
  0.862568, 0.860102, 0.852238, 0.849865, 0.851663, 0.864302, 
  0.867643, 0.862778, 0.846696, 0.844693, 0.998747, 1., 0.998513, 
  0.996316, 0.996311, 0.994411, 0.842471, 0.838001, 0.834185, 
  0.820171, 0.809181, 0.949997, 0.95022, 0.94902, 0.946984, 0.946234, 
  0.943555, 0.831899, 0.830014, 0.829569, 0.827032, 0.826419, 
  0.823869}, {0.0383694, 0.0366606, 0.0338099, 0.0310604, 0.0302849, 
  0.0233716, 0.0399678, 0.0377692, 0.0343798, 0.029627, 0.0218934, 
  0.0410723, 0.0401422, 0.0392945, 0.0369675, 0.036181, 0.03562, 
  0.055215, 0.0535158, 0.0511633, 0.0443721, 0.0410906, 0.0488414, 
  0.0479504, 0.0470524, 0.0450724, 0.0441298, 0.0431922, 0.0478367, 
  0.0481578, 0.0482484, 0.0471213, 0.0479144, 0.0488596, 0.858689, 
  0.864364, 0.861948, 0.854264, 0.852246, 0.854268, 0.865455, 
  0.869341, 0.86457, 0.849142, 0.847439, 0.997508, 0.998513, 1., 
  0.997821, 0.997474, 0.996111, 0.839897, 0.835347, 0.834088, 
  0.820041, 0.809647, 0.943751, 0.943661, 0.944528, 0.942371, 
  0.941191, 0.938733, 0.830219, 0.827989, 0.829845, 0.827099, 
  0.825866, 0.823405}, {0.0370885, 0.0352321, 0.0324848, 0.0296263, 
  0.0289047, 0.0220712, 0.0387667, 0.036393, 0.0330828, 0.0282176, 
  0.0205349, 0.0411749, 0.0402775, 0.0395037, 0.0371243, 0.0363938, 
  0.0358661, 0.054454, 0.0527178, 0.0503712, 0.0434367, 0.0401069, 
  0.0484462, 0.0475467, 0.0466693, 0.0446169, 0.0436745, 0.0427233, 
  0.0468492, 0.0472008, 0.047373, 0.0462248, 0.0470738, 0.0480761, 
  0.857793, 0.863626, 0.861872, 0.8541, 0.852273, 0.854535, 0.864442, 
  0.868515, 0.864449, 0.849228, 0.847836, 0.994965, 0.996316, 
  0.997821, 1., 0.996744, 0.995901, 0.836594, 0.832483, 0.831286, 
  0.818708, 0.809083, 0.936418, 0.936461, 0.937214, 0.938155, 
  0.934656, 0.932418, 0.827731, 0.825713, 0.827358, 0.828125, 
  0.824148, 0.822001}, {0.0361419, 0.0341549, 0.031598, 0.0285182, 
  0.027891, 0.0211536, 0.0377376, 0.0352548, 0.0321662, 0.0272375, 
  0.0196873, 0.0395677, 0.0387268, 0.0379503, 0.035618, 0.0349064, 
  0.0344405, 0.0514451, 0.0497669, 0.0474619, 0.0406979, 0.0375103, 
  0.0467483, 0.0458989, 0.04503, 0.0430219, 0.0421045, 0.0412099, 
  0.0441697, 0.0444858, 0.0445897, 0.0433959, 0.0441867, 0.0451569, 
  0.858866, 0.864958, 0.863628, 0.855958, 0.854516, 0.857026, 0.86532,
   0.869706, 0.866131, 0.851557, 0.850509, 0.994509, 0.996311, 
  0.997474, 0.996744, 1., 0.998906, 0.832869, 0.829221, 0.827715, 
  0.818355, 0.808741, 0.929635, 0.929821, 0.930126, 0.928711, 
  0.929768, 0.927079, 0.825043, 0.823198, 0.824184, 0.82218, 0.823295,
   0.820583}, {0.0355968, 0.0335003, 0.0311729, 0.0280445, 0.0274526, 
  0.020852, 0.0371086, 0.0345362, 0.031709, 0.0268372, 0.0194671, 
  0.0378809, 0.0370699, 0.0362865, 0.0340162, 0.0333448, 0.0329418, 
  0.0501438, 0.0485936, 0.0463996, 0.0400313, 0.0370765, 0.045255, 
  0.0444813, 0.0436676, 0.0417717, 0.0409623, 0.0401999, 0.0432681, 
  0.0436, 0.0436816, 0.0425202, 0.0433378, 0.044328, 0.858308, 
  0.864644, 0.863815, 0.856251, 0.855202, 0.857905, 0.86464, 0.869299,
   0.86627, 0.852303, 0.851522, 0.99217, 0.994411, 0.996111, 0.995901,
   0.998906, 1., 0.828209, 0.82506, 0.82403, 0.815168, 0.807694, 
  0.921294, 0.921636, 0.922165, 0.920958, 0.921603, 0.920302, 
  0.821362, 0.819745, 0.820886, 0.819088, 0.819653, 
  0.818497}, {0.0442614, 0.0500391, 0.041495, 0.0416633, 0.0413453, 
  0.0332133, 0.0454812, 0.051, 0.0419822, 0.040761, 0.0319342, 
  0.0446768, 0.0431993, 0.0429074, 0.0399365, 0.0393099, 0.037657, 
  0.0668573, 0.0650703, 0.0634637, 0.0561918, 0.0514446, 0.0518376, 
  0.0505007, 0.0499299, 0.0474091, 0.0464692, 0.0446295, 0.0603724, 
  0.0603087, 0.0608712, 0.0586261, 0.0593968, 0.0585637, 0.884458, 
  0.889325, 0.886964, 0.88545, 0.877093, 0.874873, 0.885459, 0.890347,
   0.887519, 0.876153, 0.872576, 0.845764, 0.842471, 0.839897, 
  0.836594, 0.832869, 0.828209, 1., 0.99791, 0.997072, 0.989897, 
  0.982079, 0.850631, 0.85081, 0.852267, 0.853178, 0.854197, 0.854391,
   0.996171, 0.994409, 0.994717, 0.993077, 0.993934, 
  0.99247}, {0.0469174, 0.0528316, 0.0442568, 0.0444184, 0.0442387, 
  0.0361913, 0.0482172, 0.0538448, 0.0447725, 0.0436237, 0.03485, 
  0.0473669, 0.0459286, 0.0457709, 0.0428561, 0.0423198, 0.040727, 
  0.0693915, 0.0676379, 0.0660699, 0.0588846, 0.054164, 0.0534269, 
  0.0520783, 0.0515652, 0.0490417, 0.0481146, 0.0462721, 0.062903, 
  0.0628748, 0.0634776, 0.0612441, 0.0620886, 0.0612819, 0.884849, 
  0.88987, 0.887895, 0.886833, 0.878792, 0.877066, 0.885305, 0.890505,
   0.888246, 0.878079, 0.87525, 0.839164, 0.838001, 0.835347, 
  0.832483, 0.829221, 0.82506, 0.99791, 1., 0.997754, 0.992733, 
  0.986212, 0.841911, 0.843805, 0.845362, 0.846785, 0.84835, 0.849161,
   0.996246, 0.998066, 0.996244, 0.994765, 0.995793, 
  0.994487}, {0.0440109, 0.0500146, 0.0413551, 0.0415409, 0.0414053, 
  0.0334511, 0.0452808, 0.0510009, 0.0418583, 0.0408075, 0.0321483, 
  0.0449164, 0.0434501, 0.0431798, 0.0403676, 0.0398679, 0.0383345, 
  0.0651556, 0.0634269, 0.0618367, 0.054827, 0.050223, 0.0503941, 
  0.0490067, 0.0483949, 0.0459227, 0.0449971, 0.0431755, 0.0588719, 
  0.0588129, 0.0593254, 0.0570915, 0.0579284, 0.0571094, 0.88982, 
  0.895264, 0.89336, 0.892871, 0.885149, 0.883903, 0.889745, 0.895523,
   0.893511, 0.88466, 0.882562, 0.835588, 0.834185, 0.834088, 
  0.831286, 0.827715, 0.82403, 0.997072, 0.997754, 1., 0.996187, 
  0.99094, 0.835512, 0.83736, 0.840963, 0.842615, 0.84415, 0.845553, 
  0.997859, 0.99757, 0.999445, 0.997729, 0.998154, 
  0.996845}, {0.04223, 0.0485078, 0.0397583, 0.0398072, 0.0399309, 
  0.0322207, 0.0435, 0.0494835, 0.0402615, 0.0393362, 0.0309257, 
  0.0445916, 0.0431893, 0.0431022, 0.040304, 0.0399341, 0.0385488, 
  0.0616417, 0.0599621, 0.0585174, 0.0515791, 0.04714, 0.0486117, 
  0.0472145, 0.0466788, 0.0441552, 0.0432495, 0.0414679, 0.0555959, 
  0.0555208, 0.0561021, 0.053686, 0.0545637, 0.0537646, 0.894619, 
  0.900538, 0.899706, 0.900299, 0.893539, 0.893478, 0.893147, 
  0.899804, 0.899332, 0.893639, 0.893387, 0.820824, 0.820171, 
  0.820041, 0.818708, 0.818355, 0.815168, 0.989897, 0.992733, 
  0.996187, 1., 0.997621, 0.813866, 0.816599, 0.820559, 0.823755, 
  0.828169, 0.830553, 0.99676, 0.996875, 0.997942, 0.996841, 0.999253,
   0.997661}, {0.0391033, 0.0455654, 0.0368772, 0.0369682, 0.0371629, 
  0.0296874, 0.0403146, 0.0464917, 0.0373578, 0.0365968, 0.0284538, 
  0.0412754, 0.039904, 0.0399062, 0.037194, 0.0369254, 0.0356903, 
  0.0577232, 0.0561764, 0.0548883, 0.0483223, 0.0441698, 0.0445073, 
  0.043127, 0.0426526, 0.0401868, 0.039349, 0.0376783, 0.0520995, 
  0.052041, 0.0526397, 0.0501776, 0.0511044, 0.0503471, 0.895365, 
  0.90151, 0.90123, 0.902558, 0.896445, 0.897059, 0.893099, 0.900207, 
  0.900554, 0.896884, 0.897691, 0.809368, 0.809181, 0.809647, 
  0.809083, 0.808741, 0.807694, 0.982079, 0.986212, 0.99094, 0.997621,
   1., 0.798217, 0.801486, 0.806111, 0.810146, 0.814863, 0.819194, 
  0.992605, 0.992967, 0.994099, 0.993261, 0.995242, 
  0.996485}, {0.0500018, 0.0497861, 0.0429557, 0.0429875, 0.0414467, 
  0.0345362, 0.051697, 0.0510122, 0.0435739, 0.0407015, 0.0328596, 
  0.0523475, 0.0512816, 0.0503377, 0.0477122, 0.0461531, 0.0450515, 
  0.0710702, 0.0692747, 0.0666978, 0.0584489, 0.0543409, 0.0647989, 
  0.0639077, 0.0630234, 0.060924, 0.0595379, 0.0582788, 0.062789, 
  0.0632363, 0.0634036, 0.0623438, 0.0624897, 0.0632452, 0.823986, 
  0.826218, 0.819566, 0.812792, 0.806029, 0.807538, 0.829903, 
  0.830667, 0.82192, 0.803124, 0.801047, 0.955095, 0.949997, 0.943751,
   0.936418, 0.929635, 0.921294, 0.850631, 0.841911, 0.835512, 
  0.813866, 0.798217, 1., 0.999289, 0.998505, 0.996842, 0.996267, 
  0.99429, 0.833879, 0.829386, 0.828412, 0.824836, 0.823129, 
  0.819566}, {0.0509294, 0.0507583, 0.0437557, 0.0439257, 0.0424573, 
  0.0356035, 0.0526626, 0.0520087, 0.0443861, 0.0416989, 0.0339007, 
  0.0527831, 0.051751, 0.0508502, 0.0482802, 0.0467622, 0.04572, 
  0.0715811, 0.0698265, 0.067286, 0.0591177, 0.055059, 0.0644706, 
  0.0635748, 0.0626933, 0.0606014, 0.0592067, 0.0579554, 0.0633394, 
  0.0638161, 0.0640068, 0.0629715, 0.0631412, 0.0639264, 0.824627, 
  0.826926, 0.820435, 0.813909, 0.8072, 0.809034, 0.830278, 0.831187, 
  0.822691, 0.804401, 0.802766, 0.953593, 0.95022, 0.943661, 0.936461,
   0.929821, 0.921636, 0.85081, 0.843805, 0.83736, 0.816599, 0.801486,
   0.999289, 1., 0.999144, 0.997756, 0.997491, 0.995857, 0.834905, 
  0.831921, 0.830598, 0.827094, 0.825473, 0.821995}, {0.0507554, 
  0.0505908, 0.0434242, 0.0436682, 0.0421991, 0.0353996, 0.0525189, 
  0.0518605, 0.044065, 0.0414295, 0.0336745, 0.0534318, 0.052385, 
  0.0514038, 0.0489268, 0.0473858, 0.0463284, 0.0708541, 0.0690918, 
  0.0664556, 0.0582984, 0.0542141, 0.0650212, 0.0641073, 0.0631607, 
  0.0611259, 0.0597044, 0.0584317, 0.0625799, 0.0630598, 0.0631646, 
  0.0621802, 0.0623322, 0.0631004, 0.828235, 0.830861, 0.824299, 
  0.818144, 0.81159, 0.813752, 0.833557, 0.834894, 0.826432, 0.808926,
   0.807767, 0.952712, 0.94902, 0.944528, 0.937214, 0.930126, 
  0.922165, 0.852267, 0.845362, 0.840963, 0.820559, 0.806111, 
  0.998505, 0.999144, 1., 0.998734, 0.998374, 0.997174, 0.837566, 
  0.834322, 0.834674, 0.830999, 0.828901, 0.825471}, {0.0505127, 
  0.0503571, 0.0430193, 0.0433212, 0.041886, 0.0351536, 0.0523508, 
  0.0516773, 0.043687, 0.0410868, 0.0333674, 0.0543646, 0.0533345, 
  0.0524175, 0.0498935, 0.0483714, 0.0473216, 0.0710442, 0.0692524, 
  0.0666154, 0.0582788, 0.0541222, 0.0656191, 0.0646892, 0.0637595, 
  0.0616596, 0.0602153, 0.0589119, 0.0625596, 0.0630705, 0.063245, 
  0.0622294, 0.0624058, 0.0632087, 0.830243, 0.832945, 0.826762, 
  0.82081, 0.814296, 0.816819, 0.835228, 0.836738, 0.828769, 0.811772,
   0.811131, 0.950562, 0.946984, 0.942371, 0.938155, 0.928711, 
  0.920958, 0.853178, 0.846785, 0.842615, 0.823755, 0.810146, 
  0.996842, 0.997756, 0.998734, 1., 0.99817, 0.997438, 0.839711, 
  0.836621, 0.836791, 0.835702, 0.831557, 0.828342}, {0.0506575, 
  0.0505473, 0.0430516, 0.0433585, 0.0419839, 0.0353327, 0.0524534, 
  0.0518367, 0.0437047, 0.0411997, 0.0335764, 0.0542067, 0.0532097, 
  0.0523014, 0.0498026, 0.0482654, 0.0472401, 0.0697283, 0.0679768, 
  0.0653637, 0.0570631, 0.052967, 0.065443, 0.0645389, 0.0636172, 
  0.0615366, 0.0600821, 0.0587959, 0.0614346, 0.0619296, 0.0620647, 
  0.0609977, 0.0611089, 0.0618791, 0.833864, 0.836701, 0.830686, 
  0.825125, 0.818767, 0.821684, 0.838412, 0.840187, 0.832532, 0.81642,
   0.816364, 0.949661, 0.946234, 0.941191, 0.934656, 0.929768, 
  0.921603, 0.854197, 0.84835, 0.84415, 0.828169, 0.814863, 0.996267, 
  0.997491, 0.998374, 0.99817, 1., 0.999286, 0.842198, 0.839228, 
  0.838876, 0.835716, 0.835318, 0.831665}, {0.0511267, 0.0510922, 
  0.0434481, 0.0438985, 0.0425437, 0.0360097, 0.0528809, 0.0523496, 
  0.0440854, 0.0417771, 0.0342901, 0.0540597, 0.0530764, 0.0521767, 
  0.0497146, 0.0481778, 0.0471785, 0.0696859, 0.0680277, 0.0654914, 
  0.0573892, 0.0534205, 0.0654668, 0.0646064, 0.0637281, 0.0617159, 
  0.0603106, 0.0590961, 0.0616349, 0.0621531, 0.0622844, 0.0612204, 
  0.0613287, 0.0621049, 0.83621, 0.839178, 0.833387, 0.828263, 
  0.822082, 0.82538, 0.840337, 0.842368, 0.835076, 0.819907, 0.820425,
   0.946847, 0.943555, 0.938733, 0.932418, 0.927079, 0.920302, 
  0.854391, 0.849161, 0.845553, 0.830553, 0.819194, 0.99429, 0.995857,
   0.997174, 0.997438, 0.999286, 1., 0.843947, 0.841143, 0.840871, 
  0.83785, 0.837025, 0.83451}, {0.0435563, 0.0498964, 0.0413084, 
  0.0414064, 0.0413204, 0.0332649, 0.0447653, 0.0508367, 0.0417906, 
  0.040746, 0.0320056, 0.044956, 0.0434609, 0.0433204, 0.0404056, 
  0.0399721, 0.038502, 0.0653559, 0.0636209, 0.0621527, 0.0551367, 
  0.0506332, 0.0504807, 0.0490787, 0.0485653, 0.0460275, 0.0451566, 
  0.0433877, 0.0591704, 0.0590759, 0.0596801, 0.0573164, 0.0581936, 
  0.0574215, 0.898339, 0.903353, 0.901547, 0.901193, 0.893796, 
  0.892696, 0.897645, 0.903174, 0.901468, 0.893556, 0.891881, 
  0.834688, 0.831899, 0.830219, 0.827731, 0.825043, 0.821362, 
  0.996171, 0.996246, 0.997859, 0.99676, 0.992605, 0.833879, 0.834905,
   0.837566, 0.839711, 0.842198, 0.843947, 1., 0.998185, 0.998418, 
  0.996613, 0.997427, 0.995704}, {0.0463828, 0.0526967, 0.0440999, 
  0.0442071, 0.0441924, 0.0362043, 0.0476752, 0.0536952, 0.0446121, 
  0.0435846, 0.0348773, 0.0475144, 0.0460681, 0.0460166, 0.0431461, 
  0.0427494, 0.0412913, 0.0682693, 0.0665564, 0.0650864, 0.0580908, 
  0.0535486, 0.0523759, 0.050983, 0.0505084, 0.0479747, 0.0470967, 
  0.0453065, 0.0619978, 0.0619503, 0.062581, 0.0602649, 0.0611875, 
  0.0604266, 0.894051, 0.899185, 0.897614, 0.897375, 0.890023, 
  0.889104, 0.893305, 0.898968, 0.897515, 0.889808, 0.88834, 0.830757,
   0.830014, 0.827989, 0.825713, 0.823198, 0.819745, 0.994409, 
  0.998066, 0.99757, 0.996875, 0.992967, 0.829386, 0.831921, 0.834322,
   0.836621, 0.839228, 0.841143, 0.998185, 1., 0.998131, 0.996539, 
  0.997536, 0.99605}, {0.0436959, 0.0499117, 0.0412458, 0.0413996, 
  0.0413508, 0.0334315, 0.0449624, 0.0508905, 0.0417474, 0.0407567, 
  0.032136, 0.0449856, 0.0435165, 0.0433008, 0.040515, 0.0400902, 
  0.0386301, 0.0645155, 0.0628092, 0.0612687, 0.0543626, 0.0498554, 
  0.0498158, 0.0484055, 0.0478125, 0.0453364, 0.0444368, 0.0426438, 
  0.0583474, 0.058279, 0.0588037, 0.0565273, 0.0574065, 0.0566131, 
  0.894359, 0.899871, 0.898186, 0.898137, 0.890789, 0.889979, 
  0.893642, 0.899676, 0.898096, 0.890567, 0.889202, 0.83075, 0.829569,
   0.829845, 0.827358, 0.824184, 0.820886, 0.994717, 0.996244, 
  0.999445, 0.997942, 0.994099, 0.828412, 0.830598, 0.834674, 
  0.836791, 0.838876, 0.840871, 0.998418, 0.998131, 1., 0.998222, 
  0.998622, 0.997217}, {0.0419728, 0.0480386, 0.039341, 0.0394694, 
  0.0393853, 0.0315489, 0.0433359, 0.049085, 0.0398782, 0.0387519, 
  0.0301731, 0.0446205, 0.0431707, 0.0430256, 0.0401738, 0.0397272, 
  0.0382693, 0.0633719, 0.0615836, 0.0600103, 0.0527654, 0.0481222, 
  0.049204, 0.0477668, 0.0471802, 0.0446082, 0.0436378, 0.0417879, 
  0.0568325, 0.0567899, 0.0574058, 0.0550837, 0.0559718, 0.0552268, 
  0.891084, 0.896741, 0.895464, 0.895388, 0.888107, 0.887432, 
  0.890405, 0.896568, 0.895387, 0.887877, 0.886642, 0.828091, 
  0.827032, 0.827099, 0.828125, 0.82218, 0.819088, 0.993077, 0.994765,
   0.997729, 0.996841, 0.993261, 0.824836, 0.827094, 0.830999, 
  0.835702, 0.835716, 0.83785, 0.996613, 0.996539, 0.998222, 1., 
  0.997583, 0.996511}, {0.0426795, 0.0487156, 0.0399582, 0.0400528, 
  0.0400774, 0.0323181, 0.0439537, 0.0497006, 0.0404635, 0.0394782, 
  0.0310137, 0.0445761, 0.0431715, 0.043022, 0.0401897, 0.0397321, 
  0.0382573, 0.0624948, 0.0607864, 0.0592851, 0.0522221, 0.0476658, 
  0.0493656, 0.0479917, 0.0474356, 0.0449148, 0.043979, 0.0421619, 
  0.0563123, 0.0562456, 0.0568147, 0.0544474, 0.055275, 0.0544435, 
  0.890457, 0.896289, 0.895189, 0.895278, 0.888072, 0.887493, 
  0.889724, 0.896079, 0.895093, 0.887864, 0.886751, 0.82734, 0.826419,
   0.825866, 0.824148, 0.823295, 0.819653, 0.993934, 0.995793, 
  0.998154, 0.999253, 0.995242, 0.823129, 0.825473, 0.828901, 
  0.831557, 0.835318, 0.837025, 0.997427, 0.997536, 0.998622, 
  0.997583, 1., 0.998522}, {0.0401152, 0.0460576, 0.037332, 0.0375282,
   0.0375107, 0.0299175, 0.0413385, 0.0470062, 0.0378184, 0.0369335, 
  0.0286606, 0.0413151, 0.0399333, 0.039803, 0.0370119, 0.036552, 
  0.0351185, 0.0596483, 0.0580322, 0.0566199, 0.0497671, 0.0453495, 
  0.0462126, 0.0448772, 0.0443582, 0.0418926, 0.0409862, 0.0392323, 
  0.0537145, 0.0536712, 0.0542467, 0.0518875, 0.0527039, 0.0518731, 
  0.88773, 0.893676, 0.892805, 0.893045, 0.885948, 0.885432, 0.887058,
   0.893505, 0.892729, 0.885722, 0.884656, 0.824649, 0.823869, 
  0.823405, 0.822001, 0.820583, 0.818497, 0.99247, 0.994487, 0.996845,
   0.997661, 0.996485, 0.819566, 0.821995, 0.825471, 0.828342, 
  0.831665, 0.83451, 0.995704, 0.99605, 0.997217, 0.996511, 0.998522, 
  1.}}
